Parity Balancing of $\ell_1$ Unit Vectors

Let $v_1,\dots,v_n$ be unit vectors in $\ell_1^d$, and suppose that $n$ and $d$ have opposite parity. We prove that for every $d\ge 2$ there are signs $\varepsilon_1,\dots,\varepsilon_n\in\{-1,1\}$ such that $\|\sum_{i=1}^n \varepsilon_i v_i\|_1\le d-1$, and that $d-1$ is sharp. The proof refines the classical rounding argument. A local rigidity lemma shows that if every corner of a certain parallelepiped lies outside the $\ell_1$-ball of radius $d-1$, then the generating vectors have pairwise distinct dominant coordinates. Adjacent vertices exchange one free vector while preserving the number of positive fixed signs; connectedness and central symmetry give the parity contradiction. We also give deterministic constructions: a direct one in $O(nd^2)$ exact arithmetic operations and comparisons, and a blocked one in $O(nd^{(\omega+1)/2}+d^\omega)$, where $\omega$ is the matrix multiplication exponent. With $\omega\le9/4$, the latter is $O(nd^{13/8})$ when $n>d$.

==> anc/README.txt <==
Ancillary material for the arXiv article.

This directory does not participate in the TeX build. It contains:

- formalization/L1Balance: Lean 4 source files for the paper's formalization;
- prototypes: Python exact-arithmetic and randomized algorithm prototypes.

The Lean files import Mathlib. A complete Lean project manifest and dependency
snapshot are intentionally not duplicated here. The Python scripts use only the
standard library and can be run from this directory.

These files follow the license selected for the associated arXiv submission.


==> anc/formalization/L1Balance/Audit.lean <==
/- Check the public statements and their complete axiom dependencies. -/
import L1Balance.Main
import Lean.Util.CollectAxioms

#check L1Balance.main_le
#check L1Balance.sharpness

open Lean Elab Command in
run_cmd do
  let allowed : Array Name := #[``propext, ``Classical.choice, ``Quot.sound]
  for declaration in #[``L1Balance.dominant_of_cone_cover,
      ``L1Balance.cone_cover_of_all_large, ``L1Balance.exists_dominant_of_all_large,
      ``L1Balance.main_le, ``L1Balance.main_le_succ, ``L1Balance.sharpness] do
    let dependencies ← Lean.collectAxioms declaration
    let extra := dependencies.filter fun name => !allowed.contains name
    unless extra.isEmpty do
      throwError "{declaration} has unexpected axioms: {extra}"
    logInfo m!"{declaration}: {dependencies}"


==> anc/formalization/L1Balance/AxisRounding.lean <==
/- First boundary hits and axis rounding, as in Section 2. -/
import L1Balance.Cones
import Mathlib.LinearAlgebra.Matrix.NonsingularInverse

open Finset Matrix
namespace L1Balance

lemma first_boundary_hit {d : ℕ} (y b : Fin d → ℝ)
    (hy : ∀ i, |y i| < 1) (hb : b ≠ 0) :
    ∃ (t : ℝ) (i : Fin d), 0 < t ∧
      (∀ k, |(y + t • b) k| ≤ 1) ∧ (y + t • b) i = sgn (b i) := by
  classical
  let s := univ.filter (fun i => b i ≠ 0)
  let ratio (i : Fin d) := (sgn (b i) - y i) / b i
  have hne : s.Nonempty := by
    obtain ⟨i, hi⟩ : ∃ i, b i ≠ 0 := by
      by_contra! h
      exact hb (funext h)
    exact ⟨i, by simp [s, hi]⟩
  have hratio {i : Fin d} (hi : i ∈ s) : 0 < ratio i := by
    have hi0 : b i ≠ 0 := (mem_filter.mp hi).2
    rcases lt_or_gt_of_ne hi0 with h | h
    · dsimp [ratio]
      rw [sgn_of_nonpos (not_lt.mpr (le_of_lt h))]
      exact div_pos_of_neg_of_neg (by linarith [(abs_lt.mp (hy i)).1]) h
    · dsimp [ratio]
      rw [sgn_of_pos h]
      exact div_pos (by linarith [(abs_lt.mp (hy i)).2]) h
  obtain ⟨i, hi, hmin⟩ := exists_min_image s ratio hne
  let t := ratio i
  have ht : 0 < t := hratio hi
  refine ⟨t, i, ht, ?_, ?_⟩
  · intro k
    change |y k + t * b k| ≤ 1
    by_cases hk : b k = 0
    · simpa [hk] using le_of_lt (hy k)
    have hle : t ≤ (sgn (b k) - y k) / b k := hmin k (by simp [s, hk])
    rcases lt_or_gt_of_ne hk with hneg | hpos
    · rw [sgn_of_nonpos (not_lt.mpr (le_of_lt hneg))] at hle
      have hbound := (le_div_iff_of_neg hneg).mp hle
      have htb : t * b k ≤ 0 := mul_nonpos_of_nonneg_of_nonpos (le_of_lt ht) (le_of_lt hneg)
      exact abs_le.mpr ⟨by linarith, by linarith [(abs_lt.mp (hy k)).2]⟩
    · rw [sgn_of_pos hpos] at hle
      have hbound := (le_div_iff₀ hpos).mp hle
      have htb : 0 ≤ t * b k := mul_nonneg (le_of_lt ht) (le_of_lt hpos)
      exact abs_le.mpr ⟨by linarith [(abs_lt.mp (hy k)).1], by linarith⟩
  · have hi0 : b i ≠ 0 := (mem_filter.mp hi).2
    change y i + ((sgn (b i) - y i) / b i) * b i = sgn (b i)
    rw [div_mul_cancel₀ _ hi0]
    ring

lemma rounding_error {d : ℕ} (A : Matrix (Fin d) (Fin d) ℝ) (hA : UnitColumns A)
    (x : Fin d → ℝ) (hx : ∀ i, |x i| ≤ 1) :
    l1 (A *ᵥ (csign (sgnCorner x) - x)) ≤ (d : ℝ) - l1 x := by
  calc
    _ ≤ ∑ i, |(csign (sgnCorner x) - x) i| * l1 (A.col i) := l1_mulVec_le _ _
    _ = ∑ i, (1 - |x i|) := by
      apply sum_congr rfl
      intro i _
      rw [show l1 (A.col i) = 1 from hA i, mul_one, Pi.sub_apply, csign_sgnCorner,
        abs_sgn_sub _ (hx i)]
    _ = (d : ℝ) - l1 x := by simp [sum_sub_distrib, l1]

lemma remove_column_bound {d : ℕ} (A : Matrix (Fin d) (Fin d) ℝ)
    (hA : UnitColumns A) (x : Fin d → ℝ) (i : Fin d) :
    l1 (A *ᵥ x - x i • A.col i) ≤ ∑ k ∈ univ.erase i, |x k| := by
  let z := x - Pi.single i (x i)
  have hz : A *ᵥ z = A *ᵥ x - x i • A.col i := by
    dsimp [z]
    rw [mulVec_sub, mulVec_single]
    congr 1
    funext k
    simp [Matrix.col_apply, mul_comm]
  rw [← hz]
  calc
    _ ≤ ∑ k, |z k| * l1 (A.col k) := l1_mulVec_le _ _
    _ = ∑ k ∈ univ.erase i, |x k| := by
      simp only [show ∀ k, l1 (A.col k) = 1 from hA, mul_one]
      rw [← sum_erase_add _ _ (mem_univ i)]
      simp only [z, Pi.sub_apply, Pi.single_eq_same, sub_self, abs_zero, add_zero]
      apply sum_congr rfl
      intro k hk
      rw [Pi.single_eq_of_ne (mem_erase.mp hk).1, sub_zero]

lemma cone_of_axis_distance {d : ℕ} (c : Axis d) (z : Fin d → ℝ) (t : ℝ)
    (h : l1 (t • Pi.single c.1 (axisSign c.2) - z) < t) : InCone c z := by
  classical
  have hexp : l1 (t • Pi.single c.1 (axisSign c.2) - z) =
      (∑ k ∈ univ.erase c.1, |z k|) + |t * axisSign c.2 - z c.1| := by
    rw [l1, ← sum_erase_add _ _ (mem_univ c.1)]
    simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul, Pi.single_eq_same]
    congr 1
    apply sum_congr rfl
    intro k hk
    rw [Pi.single_eq_of_ne (mem_erase.mp hk).1, mul_zero, zero_sub, abs_neg]
  rw [hexp] at h
  unfold InCone
  cases hs : c.2
  · simp only [hs, axisSign, Bool.false_eq_true, ↓reduceIte] at h ⊢
    have := neg_le_abs (t * (-1) - z c.1)
    linarith
  · simp only [hs, axisSign, ↓reduceIte] at h ⊢
    have := le_abs_self (t * 1 - z c.1)
    linarith

/-- If all rounded corners fail, each signed axis forces one translated signed column into its cone. -/
theorem cone_cover_of_all_large {d : ℕ} (A : Matrix (Fin d) (Fin d) ℝ)
    (hA : UnitColumns A) (hind : LinearIndependent ℝ A.col)
    (y : Fin d → ℝ) (hy : ∀ i, |y i| ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (A *ᵥ csign ξ - A *ᵥ y)) :
    ∀ c : Axis d, ∃ v : Axis d,
      InCone c (-(A *ᵥ y) + axisSign v.2 • A.col v.1) := by
  classical
  have hbias : l1 y < 1 := by
    have hr := rounding_error A hA y hy
    have hl := hbig (sgnCorner y)
    rw [← mulVec_sub] at hl
    linarith
  have hy' (i : Fin d) : |y i| < 1 := by
    have hle : |y i| ≤ l1 y :=
      single_le_sum (f := fun k : Fin d => |y k|) (fun _ _ => abs_nonneg _) (mem_univ i)
    exact lt_of_le_of_lt hle hbias
  have hunit : IsUnit A := linearIndependent_cols_iff_isUnit.mp hind
  have hdet : IsUnit A.det := (isUnit_iff_isUnit_det A).mp hunit
  intro c
  let δ : Fin d → ℝ := Pi.single c.1 (axisSign c.2)
  let b := A⁻¹ *ᵥ δ
  have hAb : A *ᵥ b = δ := by
    dsimp [b]
    rw [mulVec_mulVec, mul_nonsing_inv A hdet, one_mulVec]
  have hb : b ≠ 0 := by
    intro hb0
    have h0 := congrFun hAb c.1
    rw [hb0, mulVec_zero] at h0
    have hc : axisSign c.2 ≠ 0 := by cases c.2 <;> norm_num [axisSign]
    exact hc (by simpa [δ] using h0.symm)
  obtain ⟨t, i, ht, hx, hhit⟩ := first_boundary_hit y b hy' hb
  let x := y + t • b
  let ξ := csign (sgnCorner x)
  have hax : A *ᵥ x - A *ᵥ y = t • δ := by
    dsimp [x]
    rw [mulVec_add, mulVec_smul, hAb, add_sub_cancel_left]
  have hδ : l1 δ = 1 := by
    rw [l1, sum_eq_single c.1]
    · cases hs : c.2 <;> simp [δ, axisSign, hs]
    · intro k _ hk
      simp [δ, Pi.single_eq_of_ne hk]
    · simp
  have hδt : l1 (t • δ) = t := by rw [l1_smul, abs_of_pos ht, hδ, mul_one]
  have hsplit : A *ᵥ ξ - A *ᵥ y = A *ᵥ (ξ - x) + t • δ := by
    rw [mulVec_sub, ← hax]
    abel
  have hcost : (d : ℝ) - 1 < (d : ℝ) - l1 x + t := by
    have hlarge := hbig (sgnCorner x)
    change (d : ℝ) - 1 < l1 (A *ᵥ ξ - A *ᵥ y) at hlarge
    rw [hsplit] at hlarge
    have hround := rounding_error A hA x hx
    have htri := l1_add_le (A *ᵥ (ξ - x)) (t • δ)
    rw [hδt] at htri
    linarith
  have hiabs : |x i| = 1 := by rw [show x i = sgn (b i) from hhit]; exact Pm.abs_eq_one (sgn_mem _)
  have hsum : l1 x = (∑ k ∈ univ.erase i, |x k|) + 1 := by
    rw [l1, ← sum_erase_add _ _ (mem_univ i), hiabs]
  have hsmall : (∑ k ∈ univ.erase i, |x k|) < t := by linarith
  have hres : l1 (t • δ - (-(A *ᵥ y) + sgn (b i) • A.col i)) < t := by
    have heq : t • δ - (-(A *ᵥ y) + sgn (b i) • A.col i) = A *ᵥ x - x i • A.col i := by
      rw [← hax, show x i = sgn (b i) from hhit]
      abel
    rw [heq]
    exact lt_of_le_of_lt (remove_column_bound A hA x i) hsmall
  refine ⟨(i, sgnCorner b i), ?_⟩
  have heps : axisSign (sgnCorner b i) = sgn (b i) := by simp [axisSign, sgnCorner, sgn]
  rw [heps]
  exact cone_of_axis_distance c _ t hres

end L1Balance


==> anc/formalization/L1Balance/Basic.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 基础层

  本文件定义全篇使用的基本对象：`ℓ₁` 范数、符号 `Pm = {-1,1}`、与符号向量的内积，
  以及若干纯代数的范数引理。此层不含几何或计数内容，供其余各层共享。

  对应论文：记号 `‖·‖₁`、`{-1,1}`、`Q = {-1,1}^d`。
-/
import Mathlib.Algebra.BigOperators.Group.Finset.Basic
import Mathlib.Algebra.Order.BigOperators.Group.Finset
import Mathlib.Algebra.Order.AbsoluteValue.Basic
import Mathlib.Data.Real.Basic
import Mathlib.Data.Int.Order.Basic
import Mathlib.Tactic

open Finset

namespace L1Balance

/-! ## ℓ₁ 范数 -/

/-- `ℓ₁` 范数 `‖v‖₁ = ∑ i, |v i|`。论文中的 `\norm{·}_1`。 -/
noncomputable def l1 {d : ℕ} (v : Fin d → ℝ) : ℝ := ∑ i, |v i|

lemma l1_nonneg {d : ℕ} (v : Fin d → ℝ) : 0 ≤ l1 v :=
  Finset.sum_nonneg fun _ _ => abs_nonneg _

lemma l1_eq_zero_iff {d : ℕ} (v : Fin d → ℝ) : l1 v = 0 ↔ v = 0 := by
  constructor
  · intro h
    funext i
    have h1 : |v i| = 0 := by
      have hle : |v i| ≤ ∑ j, |v j| :=
        Finset.single_le_sum (f := fun j => |v j|) (fun j _ => abs_nonneg _) (Finset.mem_univ i)
      have h0 : ∑ j, |v j| = 0 := h
      rw [h0] at hle
      exact le_antisymm hle (abs_nonneg _)
    simpa using h1
  · rintro rfl
    simp [l1]

@[simp] lemma l1_neg {d : ℕ} (v : Fin d → ℝ) : l1 (-v) = l1 v := by
  simp only [l1, Pi.neg_apply, abs_neg]

@[simp] lemma l1_zero (d : ℕ) : l1 (0 : Fin d → ℝ) = 0 := by
  simp only [l1, Pi.zero_apply, abs_zero, Finset.sum_const_zero]

/-- 三角形不等式。用于 `n ≤ d-1` 的分支。 -/
lemma l1_add_le {d : ℕ} (u v : Fin d → ℝ) : l1 (u + v) ≤ l1 u + l1 v := by
  simp only [l1, Pi.add_apply]
  calc ∑ i, |u i + v i| ≤ ∑ i, (|u i| + |v i|) :=
        Finset.sum_le_sum fun i _ => abs_add_le (u i) (v i)
    _ = (∑ i, |u i|) + ∑ i, |v i| := Finset.sum_add_distrib

/-- `‖c • v‖₁ = |c| * ‖v‖₁`。 -/
lemma l1_smul {d : ℕ} (c : ℝ) (v : Fin d → ℝ) : l1 (c • v) = |c| * l1 v := by
  simp only [l1, Pi.smul_apply, smul_eq_mul, abs_mul, Finset.mul_sum]

/-- 逐点绝对值控制蕴含范数控制。 -/
lemma l1_le_of_abs_le {d : ℕ} {u v : Fin d → ℝ} (h : ∀ i, |u i| ≤ |v i|) : l1 u ≤ l1 v :=
  Finset.sum_le_sum fun i _ => h i

/-! ## 符号 `Pm = {-1,1}` -/

/-- `Pm` 是取值于 `{-1,1}` 的实数，即论文中的 `\Qset`。 -/
def Pm : Set ℝ := {-1, 1}

@[simp] lemma mem_Pm {x : ℝ} : x ∈ Pm ↔ x = -1 ∨ x = 1 := by
  simp [Pm]

lemma Pm.abs_eq_one {x : ℝ} (h : x ∈ Pm) : |x| = 1 := by
  rcases mem_Pm.mp h with rfl | rfl <;> norm_num

lemma Pm.sq_eq_one {x : ℝ} (h : x ∈ Pm) : x * x = 1 := by
  rcases mem_Pm.mp h with rfl | rfl <;> norm_num

lemma Pm.le_one {x : ℝ} (h : x ∈ Pm) : x ≤ 1 := by
  rcases mem_Pm.mp h with rfl | rfl <;> norm_num

lemma Pm.ne_zero {x : ℝ} (h : x ∈ Pm) : x ≠ 0 := by
  rcases mem_Pm.mp h with rfl | rfl <;> norm_num

/-- 与符号向量的内积 `∑ i, η i * v i`。 -/
noncomputable def dotPm {d : ℕ} (η : Fin d → ℝ) (v : Fin d → ℝ) : ℝ := ∑ i, η i * v i

/-- 对任意 `z`，`η·z ≤ ‖z‖₁`。 -/
lemma dotPm_le_l1 {d : ℕ} (η : Fin d → ℝ) (hη : ∀ i, η i ∈ Pm) (z : Fin d → ℝ) :
    dotPm η z ≤ l1 z := by
  simp only [dotPm, l1]
  refine Finset.sum_le_sum fun i _ => ?_
  calc η i * z i ≤ |η i * z i| := le_abs_self _
    _ = |z i| := by rw [abs_mul, Pm.abs_eq_one (hη i), one_mul]

/-- 存在 `η ∈ {-1,1}^d` 使 `η·z = ‖z‖₁`（即 `‖z‖₁ = max_η η·z`）。 -/
lemma dotPm_sign_l1 {d : ℕ} (z : Fin d → ℝ) :
    ∃ η : Fin d → ℝ, (∀ i, η i ∈ Pm) ∧ dotPm η z = l1 z := by
  classical
  refine ⟨fun i => if 0 < z i then 1 else -1, fun i => ?_, ?_⟩
  · by_cases h : 0 < z i <;> simp [h]
  · have hterm : ∀ i, (if 0 < z i then (1 : ℝ) else -1) * z i = |z i| := by
      intro i
      by_cases h : 0 < z i
      · simp [h, abs_of_pos h]
      · simp only [h, ↓reduceIte, neg_one_mul, abs_of_nonpos (le_of_not_gt h)]
    simp only [dotPm, l1]
    exact Finset.sum_congr rfl fun i _ => hterm i

/-! ## 自定义符号函数

本仓库的 Mathlib 版本已不再导出实数上的 `sign`，故自带一个并证明所需性质。 -/

/-- 实数上的符号函数（取 `{-1,1}`，在 `0` 处取 `1`，本文件中只用于非零输入）。 -/
noncomputable def sgn (x : ℝ) : ℝ := if 0 < x then 1 else -1

lemma sgn_of_pos {x : ℝ} (h : 0 < x) : sgn x = 1 := by simp [sgn, h]

lemma sgn_of_nonpos {x : ℝ} (h : ¬ 0 < x) : sgn x = -1 := by simp [sgn, h]

lemma sgn_mem (x : ℝ) : sgn x ∈ Pm := by
  by_cases h : 0 < x <;> simp [sgn, h]

lemma sgn_mul_self {x : ℝ} (h : x ≠ 0) : sgn x * x = |x| := by
  rcases lt_or_gt_of_ne h with hx | hx
  · rw [sgn_of_nonpos (not_lt.mpr (le_of_lt hx)), neg_one_mul, abs_of_neg hx]
  · rw [sgn_of_pos hx, one_mul, abs_of_pos hx]

lemma sgn_mem_iff {x : ℝ} (h : x ≠ 0) : sgn x = 1 ∨ sgn x = -1 := by
  rcases lt_or_gt_of_ne h with hx | hx
  · exact Or.inr (sgn_of_nonpos (not_lt.mpr (le_of_lt hx)))
  · exact Or.inl (sgn_of_pos hx)

/-! ## 最佳性论证用到的奇偶引理 -/

/-- `d` 为奇数时，`Fin d` 上 `d` 个 `±1` 之和为奇数（非零），故绝对值至少为 `1`。

用于最佳性：紧例子的输出中含有一个"奇数个 `±1` 之和"，因此不可能为零。 -/
lemma abs_sum_sign_ge_one {d : ℕ} (hd : Odd d) (ε : Fin d → ℝ) (hε : ∀ i, |ε i| = 1) :
    1 ≤ |∑ i, ε i| := by
  classical
  set S : Finset (Fin d) := Finset.univ.filter fun i => ε i = -1 with hS
  have hval : ∀ i, ε i = 1 ∨ ε i = -1 := by
    intro i
    rcases lt_or_ge (ε i) 0 with h | h
    · exact Or.inr (by linarith [hε i, abs_of_neg h])
    · exact Or.inl (by linarith [hε i, abs_of_nonneg h])
  have hsplit : ∑ i, ε i = (d : ℝ) - 2 * (S.card : ℝ) := by
    have h1 : ∀ i, ε i = 1 - 2 * (if ε i = -1 then (1 : ℝ) else 0) := by
      intro i
      rcases hval i with h | h <;> simp only [h] <;> norm_num
    have h2 : ∑ i : Fin d, (if ε i = -1 then (1 : ℝ) else 0) = (S.card : ℝ) := by
      have h3 : Finset.univ.filter (fun i : Fin d => ε i = -1) = S := rfl
      calc ∑ i : Fin d, (if ε i = -1 then (1 : ℝ) else 0)
          = ((Finset.univ.filter fun i : Fin d => ε i = -1).card : ℝ) :=
            Finset.sum_boole (fun i : Fin d => ε i = -1) Finset.univ
        _ = (S.card : ℝ) := by rw [h3]
    rw [Finset.sum_congr rfl (fun i _ => h1 i), Finset.sum_sub_distrib,
      show (∑ _i : Fin d, (1 : ℝ)) = (d : ℝ) by simp,
      show (∑ i : Fin d, 2 * (if ε i = -1 then (1 : ℝ) else 0))
          = 2 * ∑ i : Fin d, (if ε i = -1 then (1 : ℝ) else 0) by rw [Finset.mul_sum],
      h2]
  have hodd : Odd ((d : ℤ) - 2 * (S.card : ℤ)) := by
    obtain ⟨m, hm⟩ := hd
    refine ⟨(m : ℤ) - (S.card : ℤ), ?_⟩
    have : (d : ℤ) = 2 * (m : ℤ) + 1 := by exact_mod_cast hm
    omega
  obtain ⟨k, hk⟩ := hodd
  have hint : ((d : ℤ) - 2 * (S.card : ℤ) : ℝ) ≠ 0 := by
    intro h
    have h0 : (d : ℤ) - 2 * (S.card : ℤ) = 0 := by exact_mod_cast h
    omega
  have hne' : (∑ i, ε i) ≠ 0 := by
    intro h
    exact hint (hsplit ▸ h)
  obtain ⟨m, hm⟩ : ∃ m : ℤ, (∑ i, ε i) = (m : ℝ) :=
    ⟨(d : ℤ) - 2 * (S.card : ℤ), by rw [hsplit]; push_cast; ring⟩
  have : (1 : ℝ) ≤ |(m : ℝ)| := by
    have h1 : m ≠ 0 := by
      rintro rfl
      exact hne' (by simpa using hm)
    have : (1 : ℤ) ≤ |m| := Int.one_le_abs h1
    exact_mod_cast this
  rwa [hm]

end L1Balance


==> anc/formalization/L1Balance/Cap.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 支持面容量层（论文第 3 节前半）

  定义支持面覆盖集 `C_η`，并证明引理 3.1 的前两部分。
-/
import L1Balance.Kernel
import L1Balance.Corner
open Finset Matrix
namespace L1Balance
variable {d : ℕ}

/-- 支持面 `η` 覆盖的角集：`C_η = {ξ ∈ Q : η·(Aξ - p) > d - 1}`。 -/
noncomputable def cap (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d) :
    Finset (Corner d) :=
  Finset.univ.filter fun ξ => (d : ℝ) - 1 < dotPm (csign η) (fun k => (A *ᵥ csign ξ) k - p k)

/-- 两个角不同的坐标集。 -/
noncomputable def diffSet (ξ ξ' : Corner d) : Finset (Fin d) :=
  Finset.univ.filter fun i => ξ i ≠ ξ' i

@[simp] lemma mem_diffSet {ξ ξ' : Corner d} {i : Fin d} :
    i ∈ diffSet ξ ξ' ↔ ξ i ≠ ξ' i := by
  simp [diffSet]

lemma diffSet_comm (ξ ξ' : Corner d) : diffSet ξ ξ' = diffSet ξ' ξ := by
  ext i; simp [eq_comm]

/-! ## 线性性与基本估计 -/

private lemma dotPm_sub_apply (η z w : Fin d → ℝ) : dotPm η (z - w) = dotPm η z - dotPm η w := by
  simp only [dotPm, Pi.sub_apply, mul_sub, Finset.sum_sub_distrib]

private lemma dotPm_neg_apply (η z : Fin d → ℝ) : dotPm η (-z) = -dotPm η z := by
  simp only [dotPm, Pi.neg_apply, mul_neg, Finset.sum_neg_distrib]

private lemma dotPm_cneg_apply (η : Corner d) (z : Fin d → ℝ) :
    dotPm (csign (cneg η)) z = -dotPm (csign η) z := by
  simp only [dotPm, csign_cneg, Pi.neg_apply, neg_mul, Finset.sum_neg_distrib]

private lemma csign_add_csign_eq_zero {ξ ξ' : Corner d} {j : Fin d} (h : ξ j ≠ ξ' j) :
    csign ξ j + csign ξ' j = 0 := by
  rcases Bool.eq_false_or_eq_true (ξ j) with h1 | h1 <;>
    rcases Bool.eq_false_or_eq_true (ξ' j) with h2 | h2 <;> simp_all [csign]

/-- `C_η` 的成员判别。 -/
lemma mem_cap_iff {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ} {η ξ : Corner d} :
    ξ ∈ cap A p η ↔
      (d : ℝ) - 1 < (∑ k, csign ξ k * dotPm (csign η) (A.col k)) - dotPm (csign η) p := by
  have h : (fun k => (A *ᵥ csign ξ) k - p k) = (A *ᵥ csign ξ - p) := rfl
  simp only [cap, Finset.mem_filter, Finset.mem_univ, true_and, h, dotPm_sub_apply, dotPm_mulVec]

lemma abs_col_dot_le_one {A : Matrix (Fin d) (Fin d) ℝ} (hA : UnitColumns A)
    (η : Corner d) (k : Fin d) : |dotPm (csign η) (A.col k)| ≤ 1 := by
  have hcol : l1 (A.col k) = 1 := hA k
  have h1 : dotPm (csign η) (A.col k) ≤ 1 := by
    have := dotPm_le_l1 (csign η) (fun i => csign_mem η i) (A.col k)
    rwa [hcol] at this
  have h2 : -dotPm (csign η) (A.col k) ≤ 1 := by
    have h3 : dotPm (csign η) (-(A.col k)) ≤ l1 (-(A.col k)) :=
      dotPm_le_l1 _ (fun i => csign_mem η i) _
    rw [dotPm_neg_apply, l1_neg, hcol] at h3
    linarith
  exact abs_le.mpr ⟨by linarith, h1⟩

lemma abs_dotPm_le_l1 (p : Fin d → ℝ) (η : Corner d) : |dotPm (csign η) p| ≤ l1 p := by
  have h1 : dotPm (csign η) p ≤ l1 p := dotPm_le_l1 _ (fun i => csign_mem η i) p
  have h2 : -dotPm (csign η) p ≤ l1 p := by
    have h3 : dotPm (csign η) (-p) ≤ l1 (-p) := dotPm_le_l1 _ (fun i => csign_mem η i) _
    rw [dotPm_neg_apply, l1_neg] at h3
    linarith
  exact abs_le.mpr ⟨by linarith, h1⟩

/-! ## 引理 3.1 第一部分：汉明距离 ≤ 1 -/

/-- 抽象形式：两个"昂贵"角的汉明距离至多一。 -/
theorem diffSet_card_le_one_aux {u : Fin d → ℝ} {c : ℝ} (hu : ∀ k, |u k| ≤ 1) (hc : |c| ≤ 1)
    {ξ ξ' : Corner d}
    (hξ : (d : ℝ) - 1 < (∑ k, csign ξ k * u k) - c)
    (hξ' : (d : ℝ) - 1 < (∑ k, csign ξ' k * u k) - c) :
    (diffSet ξ ξ').card ≤ 1 := by
  classical
  set S := diffSet ξ ξ' with hS
  by_contra hcon
  have hk : 2 ≤ S.card := by omega
  have hterm : ∀ j, (csign ξ j + csign ξ' j) * u j
      = if j ∈ S then 0 else 2 * (csign ξ j * u j) := by
    intro j
    by_cases hj : j ∈ S
    · rw [if_pos hj]
      have hne : ξ j ≠ ξ' j := by simpa [hS] using hj
      rw [csign_add_csign_eq_zero hne, zero_mul]
    · rw [if_neg hj]
      have heq : ξ j = ξ' j := by
        by_contra hne
        exact hj (by simp [hS, hne])
      simp only [csign, heq]
      ring
  have hsum_id : (∑ j, csign ξ j * u j) + (∑ j, csign ξ' j * u j)
      = 2 * ∑ j ∈ Sᶜ, csign ξ j * u j := by
    rw [← Finset.sum_add_distrib]
    rw [show (∑ x, (csign ξ x * u x + csign ξ' x * u x))
        = ∑ x, (if x ∈ S then 0 else 2 * (csign ξ x * u x)) from
      Finset.sum_congr rfl fun x _ => by
        have h := hterm x
        rw [← h]; ring]
    have h2 : (∑ j, (if j ∈ S then 0 else 2 * (csign ξ j * u j)))
        = ∑ j, (if j ∈ Sᶜ then 2 * (csign ξ j * u j) else 0) := by
      refine Finset.sum_congr rfl fun j _ => ?_
      by_cases hj : j ∈ S <;> simp [hj]
    rw [h2, Finset.sum_ite_mem, Finset.univ_inter, Finset.mul_sum]
  have hupper : (∑ j ∈ Sᶜ, csign ξ j * u j) ≤ (d : ℝ) - (S.card : ℝ) := by
    calc (∑ j ∈ Sᶜ, csign ξ j * u j) ≤ ∑ j ∈ Sᶜ, |u j| :=
          Finset.sum_le_sum fun j _ => by
            have h1 : csign ξ j * u j ≤ |csign ξ j * u j| := le_abs_self _
            rwa [abs_mul, abs_csign, one_mul] at h1
      _ ≤ ∑ _j ∈ Sᶜ, (1 : ℝ) := Finset.sum_le_sum fun j _ => hu j
      _ = (Sᶜ.card : ℝ) := by simp
      _ = (d : ℝ) - (S.card : ℝ) := by
          rw [Finset.card_compl, Fintype.card_fin,
            Nat.cast_sub (by simpa using Finset.card_le_univ S)]
  have hlower : 2 * ((d : ℝ) - 1) + 2 * c < 2 * ∑ j ∈ Sᶜ, csign ξ j * u j := by
    linarith [hsum_id]
  have hkR : (2 : ℝ) ≤ (S.card : ℝ) := by exact_mod_cast hk
  have hc' : -1 ≤ c := (abs_le.mp hc).1
  linarith

/-- **引理 3.1 第一部分**：`C_η` 中任意两个角至多相差一个坐标。 -/
theorem diffSet_card_le_one_of_mem_cap {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) {η ξ ξ' : Corner d}
    (hξ : ξ ∈ cap A p η) (hξ' : ξ' ∈ cap A p η) : (diffSet ξ ξ').card ≤ 1 := by
  rw [mem_cap_iff] at hξ hξ'
  exact diffSet_card_le_one_aux (fun k => abs_col_dot_le_one hA η k)
    (le_trans (abs_dotPm_le_l1 p η) hp) hξ hξ'

/-! ## 引理 3.1 第二部分：`|C_η| ≤ 2` -/

/-- 组合事实：超立方体上没有三角形。 -/
private lemma corner_eq_of_diffSet_eq {ξ₀ ξ₁ ξ : Corner d}
    (h : diffSet ξ₀ ξ = diffSet ξ₀ ξ₁) : ξ = ξ₁ := by
  funext j
  have hiff : (ξ j ≠ ξ₀ j) ↔ (ξ₁ j ≠ ξ₀ j) := by
    have a : (ξ j ≠ ξ₀ j) ↔ j ∈ diffSet ξ₀ ξ := by
      rw [mem_diffSet]; exact ne_comm
    have b : j ∈ diffSet ξ₀ ξ ↔ j ∈ diffSet ξ₀ ξ₁ := by rw [h]
    have c : j ∈ diffSet ξ₀ ξ₁ ↔ (ξ₁ j ≠ ξ₀ j) := by
      rw [mem_diffSet]; exact ne_comm
    exact a.trans (b.trans c)
  rcases Bool.eq_false_or_eq_true (ξ₀ j) with h1 | h1 <;>
    rcases Bool.eq_false_or_eq_true (ξ j) with h2 | h2 <;>
    rcases Bool.eq_false_or_eq_true (ξ₁ j) with h3 | h3 <;> simp_all

/-- 组合事实：不相等的角给出非空的差异集。 -/
private lemma diffSet_nonempty_of_ne {ξ ξ' : Corner d} (h : ξ ≠ ξ') :
    (diffSet ξ ξ').Nonempty := by
  rw [Finset.nonempty_iff_ne_empty]
  intro hemp
  exact h (by
    funext j
    by_contra hjj
    have : j ∈ diffSet ξ ξ' := by simpa using hjj
    rw [hemp] at this
    simp at this)

/-- 组合事实：若三者两两距离 ≤ 1 且 `ξ ≠ ξ₀`、`ξ₁ ≠ ξ₀`，则 `diffSet ξ₀ ξ = diffSet ξ₀ ξ₁`。 -/
private lemma diffSet_eq_of_card_le_one {ξ₀ ξ₁ ξ : Corner d}
    (h1 : (diffSet ξ₀ ξ).card ≤ 1) (h2 : (diffSet ξ₀ ξ₁).card ≤ 1)
    (h3 : (diffSet ξ ξ₁).card ≤ 1) (hne : ξ ≠ ξ₀) (hne01 : ξ₁ ≠ ξ₀) :
    diffSet ξ₀ ξ = diffSet ξ₀ ξ₁ := by
  classical
  by_contra hdiff
  have hne' : (diffSet ξ₀ ξ).Nonempty :=
    diffSet_nonempty_of_ne (ξ := ξ₀) (ξ' := ξ) (fun hh => hne hh.symm)
  obtain ⟨j, hj⟩ := hne'
  have hcard2 : (diffSet ξ₀ ξ₁).card = 1 :=
    le_antisymm h2 (Finset.card_pos.mpr (diffSet_nonempty_of_ne (fun hh => hne01 hh.symm)))
  obtain ⟨i, hi⟩ := Finset.card_eq_one.mp hcard2
  have hj' : diffSet ξ₀ ξ = {j} :=
    Finset.eq_singleton_iff_unique_mem.mpr ⟨hj, fun y hy =>
      Finset.card_le_one.mp h1 y hy j hj⟩
  have hji : j ≠ i := by
    intro hji
    refine hdiff ?_
    subst hji
    rw [hj', hi]
  have hmem1 : i ∈ diffSet ξ ξ₁ := by
    rw [mem_diffSet]
    have h1' : ξ i = ξ₀ i := by
      by_contra hc
      have hci : i ∈ diffSet ξ₀ ξ := by
        rw [mem_diffSet]; exact fun h => hc h.symm
      rw [hj'] at hci
      simp only [Finset.mem_singleton] at hci
      exact hji hci.symm
    have h2' : ξ₁ i ≠ ξ₀ i := by
      have : i ∈ diffSet ξ₀ ξ₁ := by rw [hi]; simp
      rw [mem_diffSet] at this
      exact fun h => this h.symm
    rw [h1']
    exact fun h => h2' h.symm
  have hmem2 : j ∈ diffSet ξ ξ₁ := by
    rw [mem_diffSet]
    have h1' : ξ j ≠ ξ₀ j := by
      have : j ∈ diffSet ξ₀ ξ := by rw [hj']; simp
      rw [mem_diffSet] at this
      exact fun h => this h.symm
    have h2' : ξ₁ j = ξ₀ j := by
      by_contra hc
      have : j ∈ diffSet ξ₀ ξ₁ := by
        rw [mem_diffSet]; exact fun h => hc h.symm
      rw [hi] at this
      simp only [Finset.mem_singleton] at this
      exact hji this
    rw [h2']
    exact h1'
  have : 2 ≤ (diffSet ξ ξ₁).card := Finset.one_lt_card.mpr ⟨i, hmem1, j, hmem2, Ne.symm hji⟩
  omega

/-- 组合事实：两两距离 ≤ 1 的角集至多有两个元素。 -/
private lemma card_le_two_of_pairwise_le_one {s : Finset (Corner d)}
    (h : ∀ ξ ∈ s, ∀ ξ' ∈ s, ξ ≠ ξ' → (diffSet ξ ξ').card ≤ 1) : s.card ≤ 2 := by
  classical
  by_cases hsmall : s.card ≤ 1
  · omega
  · push_neg at hsmall
    obtain ⟨ξ₀, hξ₀, ξ₁, hξ₁, hne⟩ := Finset.one_lt_card.mp hsmall
    have h1 : (diffSet ξ₀ ξ₁).card ≤ 1 := h ξ₀ hξ₀ ξ₁ hξ₁ hne
    have hsub : s ⊆ {ξ₀, ξ₁} := by
      intro ξ hξ
      rw [Finset.mem_insert, Finset.mem_singleton]
      by_cases h0 : ξ = ξ₀
      · exact Or.inl h0
      by_cases h01 : ξ = ξ₁
      · exact Or.inr h01
      have h2 : (diffSet ξ₀ ξ).card ≤ 1 := by
        rw [diffSet_comm]
        exact h ξ hξ ξ₀ hξ₀ h0
      have h3 : (diffSet ξ ξ₁).card ≤ 1 := h ξ hξ ξ₁ hξ₁ h01
      exact Or.inr (corner_eq_of_diffSet_eq
        (diffSet_eq_of_card_le_one h2 h1 h3 h0 (fun hh => hne hh.symm)))
    have hcard : ({ξ₀, ξ₁} : Finset (Corner d)).card ≤ 2 := by
      have h1 : (insert ξ₀ ({ξ₁} : Finset (Corner d))).card
          ≤ ({ξ₁} : Finset (Corner d)).card + 1 := Finset.card_insert_le _ _
      rw [Finset.card_singleton] at h1
      omega
    exact le_trans (Finset.card_le_card hsub) hcard

/-- **引理 3.1 第二部分**：`|C_η| ≤ 2`。 -/
theorem cap_card_le_two {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (η : Corner d) : (cap A p η).card ≤ 2 :=
  card_le_two_of_pairwise_le_one fun _ hξ _ hξ' hne =>
    diffSet_card_le_one_of_mem_cap hA hp hξ hξ'

/-! ## 和差恒等式（边型覆盖分析的核心） -/

/-- 两个角的符号和的平均：只有差异集之外的分量保留。 -/
lemma sum_add_sum_eq {u : Fin d → ℝ} {S : Finset (Fin d)} {ξ ξ' : Corner d}
    (hS : S = diffSet ξ ξ') :
    (∑ j, csign ξ j * u j) + (∑ j, csign ξ' j * u j) = 2 * ∑ j ∈ Sᶜ, csign ξ j * u j := by
  rw [← Finset.sum_add_distrib]
  have hterm : ∀ j, csign ξ j * u j + csign ξ' j * u j
      = if j ∈ S then 0 else 2 * (csign ξ j * u j) := by
    intro j
    by_cases hj : j ∈ S
    · rw [if_pos hj]
      have hne : ξ j ≠ ξ' j := by rw [hS] at hj; simpa using hj
      rw [← add_mul, csign_add_csign_eq_zero hne, zero_mul]
    · rw [if_neg hj]
      have heq : ξ j = ξ' j := by
        by_contra hne
        exact hj (by rw [hS]; simpa using hne)
      simp only [csign, heq]; ring
  rw [show (∑ x, (csign ξ x * u x + csign ξ' x * u x))
      = ∑ x, (if x ∈ S then 0 else 2 * (csign ξ x * u x)) from
    Finset.sum_congr rfl fun x _ => hterm x]
  have h2 : (∑ x, (if x ∈ S then 0 else 2 * (csign ξ x * u x)))
      = ∑ x, (if x ∈ Sᶜ then 2 * (csign ξ x * u x) else 0) := by
    refine Finset.sum_congr rfl fun x _ => ?_
    by_cases hx : x ∈ S <;> simp [hx]
  rw [h2, Finset.sum_ite_mem, Finset.univ_inter, Finset.mul_sum]

/-- 两个角的符号差的半值：只有差异集之内的分量保留。 -/
lemma sum_sub_sum_eq {u : Fin d → ℝ} {S : Finset (Fin d)} {ξ ξ' : Corner d}
    (hS : S = diffSet ξ ξ') :
    (∑ j, csign ξ j * u j) - (∑ j, csign ξ' j * u j) = 2 * ∑ j ∈ S, csign ξ j * u j := by
  rw [← Finset.sum_sub_distrib]
  have hterm : ∀ j, csign ξ j * u j - csign ξ' j * u j
      = if j ∈ S then 2 * (csign ξ j * u j) else 0 := by
    intro j
    by_cases hj : j ∈ S
    · rw [if_pos hj]
      have hne : ξ j ≠ ξ' j := by rw [hS] at hj; simpa using hj
      have hz : csign ξ' j = -csign ξ j := by
        rcases Bool.eq_false_or_eq_true (ξ j) with h1 | h1 <;>
          rcases Bool.eq_false_or_eq_true (ξ' j) with h2 | h2 <;> simp_all [csign]
      rw [hz]; ring
    · rw [if_neg hj]
      have heq : ξ j = ξ' j := by
        by_contra hne
        exact hj (by rw [hS]; simpa using hne)
      simp only [csign, heq]; ring
  rw [show (∑ x, (csign ξ x * u x - csign ξ' x * u x))
      = ∑ x, (if x ∈ S then 2 * (csign ξ x * u x) else 0) from
    Finset.sum_congr rfl fun x _ => hterm x]
  rw [Finset.sum_ite_mem, Finset.univ_inter, Finset.mul_sum]

/-- **引理 3.1 第三部分**：边型覆盖使相反支持面为空。 -/
theorem cap_cneg_eq_empty_of_cap_card_two {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) {η : Corner d} (h2 : (cap A p η).card = 2) :
    cap A p (cneg η) = ∅ := by
  classical
  obtain ⟨ξ₁, ξ₂, hne, hset⟩ := Finset.card_eq_two.mp h2
  have hmem₁ : ξ₁ ∈ cap A p η := by rw [hset]; simp
  have hmem₂ : ξ₂ ∈ cap A p η := by rw [hset]; simp
  set S : Finset (Fin d) := diffSet ξ₁ ξ₂ with hS
  set u : Fin d → ℝ := fun k => dotPm (csign η) (A.col k) with hu
  set c : ℝ := dotPm (csign η) p with hc
  have huk : ∀ k, |u k| ≤ 1 := fun k => abs_col_dot_le_one hA η k
  have hck : |c| ≤ 1 := le_trans (abs_dotPm_le_l1 p η) hp
  have hu' : ∀ k, u k = dotPm (csign η) (A.col k) := fun k => rfl
  have h1 : (d : ℝ) - 1 < (∑ k, csign ξ₁ k * u k) - c := by
    rw [mem_cap_iff] at hmem₁
    simpa only [← hu'] using hmem₁
  have h2b : (d : ℝ) - 1 < (∑ k, csign ξ₂ k * u k) - c := by
    rw [mem_cap_iff] at hmem₂
    simpa only [← hu'] using hmem₂
  have hSle : S.card ≤ 1 := diffSet_card_le_one_of_mem_cap hA hp hmem₁ hmem₂
  have hSpos : 0 < S.card := by
    rw [hS]; exact Finset.card_pos.mpr (diffSet_nonempty_of_ne hne)
  have hSc : S.card = 1 := by omega
  obtain ⟨i, hi⟩ := Finset.card_eq_one.mp hSc
  have hd1 : 1 ≤ d := by
    have h := Finset.card_le_univ S
    rw [Fintype.card_fin] at h
    omega
  have h_add := sum_add_sum_eq (u := u) hS
  have h_sub := sum_sub_sum_eq (u := u) hS
  have hdiff_eq : (∑ j ∈ S, csign ξ₁ j * u j) = csign ξ₁ i * u i := by
    rw [hi]; simp
  have hNabs : |(∑ j, csign ξ₁ j * u j) - (∑ j, csign ξ₂ j * u j)|
      = 2 * ∑ j ∈ S, |u j| := by
    rw [h_sub, hdiff_eq]
    rw [show (∑ j ∈ S, |u j|) = |u i| from by rw [hi]; simp]
    rw [abs_mul, abs_of_nonneg (by norm_num : (0 : ℝ) ≤ 2)]
    congr 1
    rw [abs_mul, abs_csign, one_mul]
  -- M 的上界
  have hMc : (∑ j ∈ Sᶜ, |u j|) ≤ (d : ℝ) - 1 := by
    calc (∑ j ∈ Sᶜ, |u j|) ≤ ∑ _j ∈ Sᶜ, (1 : ℝ) := Finset.sum_le_sum fun j _ => huk j
      _ = (Sᶜ.card : ℝ) := by rw [Finset.sum_const, nsmul_eq_mul, mul_one]
      _ = (d : ℝ) - 1 := by
          rw [Finset.card_compl, Fintype.card_fin, hSc, Nat.cast_sub hd1, Nat.cast_one]
  have hM : (∑ j ∈ Sᶜ, csign ξ₁ j * u j) ≤ (d : ℝ) - 1 := by
    calc (∑ j ∈ Sᶜ, csign ξ₁ j * u j) ≤ ∑ j ∈ Sᶜ, |u j| :=
          Finset.sum_le_sum fun j _ => by
            have h := le_abs_self (csign ξ₁ j * u j)
            rwa [abs_mul, abs_csign, one_mul] at h
      _ ≤ (d : ℝ) - 1 := hMc
  -- 推出 c < -∑_S |u|
  have hclt : c < -∑ j ∈ S, |u j| := by
    rcases le_total (∑ j, csign ξ₁ j * u j) (∑ j, csign ξ₂ j * u j) with hle | hle
    · have hD : (∑ j, csign ξ₂ j * u j) - (∑ j, csign ξ₁ j * u j)
          = 2 * ∑ j ∈ S, |u j| := by
        have := hNabs
        rw [abs_of_nonpos (by linarith : (∑ j, csign ξ₁ j * u j) - (∑ j, csign ξ₂ j * u j) ≤ 0)]
          at this
        linarith
      linarith
    · have hD : (∑ j, csign ξ₁ j * u j) - (∑ j, csign ξ₂ j * u j)
          = 2 * ∑ j ∈ S, |u j| := by
        have := hNabs
        rw [abs_of_nonneg (by linarith : 0 ≤ (∑ j, csign ξ₁ j * u j) - (∑ j, csign ξ₂ j * u j))]
          at this
        linarith
      linarith
  -- 最终：相反面的内积严格小于 d - 1
  have key : ∀ ξ : Corner d, -((∑ k, csign ξ k * u k)) + c < (d : ℝ) - 1 := by
    intro ξ
    have hle1 : |∑ k, csign ξ k * u k| ≤ ∑ k, |u k| := by
      calc |∑ k, csign ξ k * u k| ≤ ∑ k, |csign ξ k * u k| := Finset.abs_sum_le_sum_abs _ _
        _ = ∑ k, |u k| := Finset.sum_congr rfl fun k _ => by rw [abs_mul, abs_csign, one_mul]
    have hsplit : (∑ k, |u k|) = (∑ k ∈ S, |u k|) + ∑ k ∈ Sᶜ, |u k| :=
      (Finset.sum_add_sum_compl S (fun k => |u k|)).symm
    linarith [abs_le.mp hle1]
  -- 相反面上的任意角都被排除
  rw [← Finset.not_nonempty_iff_eq_empty]
  rintro ⟨ξ, hξ⟩
  rw [mem_cap_iff] at hξ
  have hU : (∑ k, csign ξ k * dotPm (csign η) (A.col k)) = ∑ k, csign ξ k * u k := by
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [hu']
  have hcp : dotPm (csign η) p = c := rfl
  have hrew : (∑ k, csign ξ k * dotPm (csign (cneg η)) (A.col k))
      = -(∑ k, csign ξ k * u k) := by
    rw [show (∑ k, csign ξ k * dotPm (csign (cneg η)) (A.col k))
        = ∑ k, -(csign ξ k * dotPm (csign η) (A.col k)) from
      Finset.sum_congr rfl fun k _ => by rw [dotPm_cneg_apply, mul_neg]]
    rw [Finset.sum_neg_distrib, hU]
  have hpc : dotPm (csign (cneg η)) p = -c := by rw [dotPm_cneg_apply, hcp]
  rw [hrew, hpc] at hξ
  linarith [key ξ]

end L1Balance


==> anc/formalization/L1Balance/CapCount.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 支持面容量计数层（论文引理 3.2 及其推论）

  本文件在 `Cap.lean`（引理 3.1：`|C_η| + |C_{-η}| ≤ 2`）之上证明：
  * 每个角至少被一个支持面覆盖（`hbig`）；
  * 计数恒等式 `∑_η |C_η| = 2^d`，进而每对相反支持面恰覆盖两个角、每个角恰被覆盖一次；
  * 单角支持面的唯一可能元素是 `sgn(u(η))`，且此时各分量非零；
  * 无"边型"覆盖（中心求和论证），故每个 `C_η` 恰含一个角；
  * 阈值映射 `η ↦ sgn(Aᵀη)` 是双射，且 `∑_k |u_k(η)| - c(η) > d - 1`。
-/
import L1Balance.Cap
open Finset Matrix
namespace L1Balance
variable {d : ℕ}

/-! ## 记号：`u(η) = Aᵀη`、`c(η) = η·p`、线性值 -/

/-- `u_k(η) = η·A_k`，即 `Aᵀη` 的第 `k` 个坐标。 -/
noncomputable def uvec (A : Matrix (Fin d) (Fin d) ℝ) (η : Corner d) : Fin d → ℝ :=
  fun k => dotPm (csign η) (A.col k)

/-- `c(η) = η·p`。 -/
noncomputable def cval (p : Fin d → ℝ) (η : Corner d) : ℝ := dotPm (csign η) p

/-- 线性值 `∑_k csign ξ k * u_k(η) = η·(Aξ)`。 -/
noncomputable def lin (A : Matrix (Fin d) (Fin d) ℝ) (η ξ : Corner d) : ℝ :=
  ∑ k, csign ξ k * uvec A η k

@[simp] lemma uvec_apply (A : Matrix (Fin d) (Fin d) ℝ) (η : Corner d) (k : Fin d) :
    uvec A η k = dotPm (csign η) (A.col k) := rfl

@[simp] lemma cval_apply (p : Fin d → ℝ) (η : Corner d) : cval p η = dotPm (csign η) p := rfl

lemma uvec_cneg (A : Matrix (Fin d) (Fin d) ℝ) (η : Corner d) (k : Fin d) :
    uvec A (cneg η) k = -uvec A η k := by
  simp only [uvec, dotPm, csign_cneg, neg_mul, Finset.sum_neg_distrib]

lemma cval_cneg (p : Fin d → ℝ) (η : Corner d) : cval p (cneg η) = -cval p η := by
  simp only [cval, dotPm, csign_cneg, neg_mul, Finset.sum_neg_distrib]

/-- `C_η` 的成员判别（用 `u`、`c` 表述）。 -/
lemma mem_cap_iff' {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ} {η ξ : Corner d} :
    ξ ∈ cap A p η ↔ (d : ℝ) - 1 < lin A η ξ - cval p η := by
  rw [mem_cap_iff]
  simp only [lin, uvec, cval]

/-- `lin A η ξ = η·(Aξ)`。 -/
lemma lin_eq_dotPm (A : Matrix (Fin d) (Fin d) ℝ) (η ξ : Corner d) :
    lin A η ξ = dotPm (csign η) (A *ᵥ csign ξ) := by
  rw [dotPm_mulVec]
  simp only [lin, uvec]

/-- `p = Ay` 时 `c(η) = ∑_k y_k u_k(η)`。 -/
lemma cval_eq_sum_y {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hpy : A *ᵥ y = p) (η : Corner d) : cval p η = ∑ k, y k * uvec A η k := by
  rw [cval_apply, ← hpy, dotPm_mulVec]
  simp only [uvec]

/-! ## 引理 3.2 第一步：每个角都至少被一个支持面覆盖 -/

theorem exists_mem_cap {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (ξ : Corner d) : ∃ η : Corner d, ξ ∈ cap A p η := by
  obtain ⟨η₀, hη₀, hval⟩ := dotPm_sign_l1 (fun k => (A *ᵥ csign ξ) k - p k)
  obtain ⟨η, hη⟩ := csign_surjective η₀ hη₀
  rw [← hη] at hval
  exact ⟨η, by
    rw [cap, Finset.mem_filter]
    exact ⟨Finset.mem_univ ξ, by rw [hval]; exact hbig ξ⟩⟩

/-! ## 计数：`∑_η |C_η| = 2^d` -/

/-- 角 `ξ` 被多少个支持面覆盖。 -/
noncomputable def mult (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (ξ : Corner d) : ℕ :=
  (Finset.univ.filter fun η : Corner d => ξ ∈ cap A p η).card

lemma mult_pos {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (ξ : Corner d) : 1 ≤ mult A p ξ := by
  obtain ⟨η, hη⟩ := exists_mem_cap hA hp hbig ξ
  refine Finset.card_pos.mpr ⟨η, ?_⟩
  exact Finset.mem_filter.mpr ⟨Finset.mem_univ η, hη⟩

lemma cap_card_eq_sum_ite (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d) :
    (cap A p η).card = ∑ ξ : Corner d, (if ξ ∈ cap A p η then 1 else 0) := by
  simp only [cap, Finset.card_filter]
  refine Finset.sum_congr rfl fun ξ _ => ?_
  simp only [Finset.mem_filter, Finset.mem_univ, true_and]

lemma sum_cap_eq_sum_ite (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d)
    (f : Corner d → ℝ) :
    (∑ ξ ∈ cap A p η, f ξ) = ∑ ξ : Corner d, (if ξ ∈ cap A p η then f ξ else 0) := by
  rw [← Finset.sum_filter (s := (Finset.univ : Finset (Corner d)))
        (p := fun ξ : Corner d => ξ ∈ cap A p η) (f := f)]
  congr 1
  ext ξ
  simp

lemma sum_ite_cap (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (ξ : Corner d) (k : Fin d) :
    (∑ η : Corner d, (if ξ ∈ cap A p η then csign ξ k else 0))
      = (mult A p ξ : ℝ) * csign ξ k := by
  rw [← Finset.sum_filter (s := (Finset.univ : Finset (Corner d)))
        (p := fun η : Corner d => ξ ∈ cap A p η) (f := fun _ => csign ξ k)]
  simp only [Finset.sum_const, nsmul_eq_mul, mult]

/-- 交换求和次序：`∑_η |C_η| = ∑_ξ (ξ 被覆盖的重数)`。 -/
lemma sum_cap_card_eq_sum_mult (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) :
    (∑ η : Corner d, (cap A p η).card) = ∑ ξ : Corner d, mult A p ξ := by
  calc (∑ η : Corner d, (cap A p η).card)
      = ∑ η : Corner d, ∑ ξ : Corner d, (if ξ ∈ cap A p η then 1 else 0) :=
        Finset.sum_congr rfl fun η _ => cap_card_eq_sum_ite A p η
    _ = ∑ ξ : Corner d, ∑ η : Corner d, (if ξ ∈ cap A p η then 1 else 0) := Finset.sum_comm
    _ = ∑ ξ : Corner d, mult A p ξ := by
        refine Finset.sum_congr rfl fun ξ _ => ?_
        simp only [mult, Finset.card_filter]

/-- 每对相反支持面合计至多覆盖两个角（引理 3.1 的重述，便于计数）。 -/
lemma cap_card_pair_le_two {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (η : Corner d) :
    (cap A p η).card + (cap A p (cneg η)).card ≤ 2 := by
  have ha := cap_card_le_two hA hp η
  have hb := cap_card_le_two hA hp (cneg η)
  by_cases hb2 : (cap A p (cneg η)).card = 2
  · have hemp := cap_cneg_eq_empty_of_cap_card_two hA hp (η := cneg η) hb2
    rw [cneg_involutive] at hemp
    rw [hemp, hb2]
    simp
  · by_cases ha2 : (cap A p η).card = 2
    · have hemp := cap_cneg_eq_empty_of_cap_card_two hA hp (η := η) ha2
      rw [ha2, hemp]
      simp
    · omega

/-- **计数恒等式**：`∑_η |C_η| = 2^d`。 -/
theorem sum_cap_card_eq {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k)) :
    (∑ η : Corner d, (cap A p η).card) = 2 ^ d := by
  have hlow : 2 ^ d ≤ ∑ η : Corner d, (cap A p η).card := by
    rw [sum_cap_card_eq_sum_mult]
    calc 2 ^ d = Fintype.card (Corner d) := (card_corner d).symm
      _ = ∑ _ξ : Corner d, (1 : ℕ) := by
          rw [Finset.sum_const, nsmul_eq_mul, mul_one, Finset.card_univ, Nat.cast_id]
      _ ≤ ∑ ξ : Corner d, mult A p ξ := Finset.sum_le_sum fun ξ _ => mult_pos hA hp hbig ξ
  have hup : (∑ η : Corner d, (cap A p η).card) ≤ 2 ^ d := by
    have h2 : (∑ η : Corner d, ((cap A p η).card + (cap A p (cneg η)).card))
        ≤ ∑ _η : Corner d, (2 : ℕ) :=
      Finset.sum_le_sum fun η _ => cap_card_pair_le_two hA hp η
    have hcomp : (∑ η : Corner d, (cap A p (cneg η)).card)
        = ∑ η : Corner d, (cap A p η).card :=
      Equiv.sum_comp (cnegEquiv d) (fun η : Corner d => (cap A p η).card)
    have h3 : (∑ _η : Corner d, (2 : ℕ)) = 2 * 2 ^ d := by
      rw [Finset.sum_const, Finset.card_univ, card_corner, nsmul_eq_mul, Nat.cast_id,
        Nat.mul_comm]
    rw [Finset.sum_add_distrib, hcomp, h3] at h2
    have : 2 * (∑ η : Corner d, (cap A p η).card) ≤ 2 * 2 ^ d := by omega
    exact Nat.le_of_mul_le_mul_left this (by norm_num)
  exact le_antisymm hup hlow

/-- 每个角恰被一个支持面覆盖。 -/
lemma mult_eq_one {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (ξ : Corner d) : mult A p ξ = 1 := by
  have h1 : (∑ _ξ : Corner d, (1 : ℕ)) = ∑ ξ : Corner d, mult A p ξ := by
    rw [← sum_cap_card_eq_sum_mult, sum_cap_card_eq hA hp hbig]
    rw [Finset.sum_const, nsmul_eq_mul, mul_one, Finset.card_univ, card_corner, Nat.cast_id]
  exact ((Finset.sum_eq_sum_iff_of_le (fun ξ _ => mult_pos hA hp hbig ξ)).mp h1 ξ
    (Finset.mem_univ ξ)).symm

/-- 每对相反支持面恰覆盖两个角。 -/
theorem cap_card_add_cneg {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (η : Corner d) : (cap A p η).card + (cap A p (cneg η)).card = 2 := by
  have hcomp : (∑ η : Corner d, (cap A p (cneg η)).card)
      = ∑ η : Corner d, (cap A p η).card :=
    Equiv.sum_comp (cnegEquiv d) (fun η : Corner d => (cap A p η).card)
  have h3 : (∑ _η : Corner d, (2 : ℕ)) = 2 * 2 ^ d := by
    rw [Finset.sum_const, Finset.card_univ, card_corner, nsmul_eq_mul, Nat.cast_id,
      Nat.mul_comm]
  have htot : (∑ η : Corner d, ((cap A p η).card + (cap A p (cneg η)).card))
      = ∑ _η : Corner d, (2 : ℕ) := by
    rw [Finset.sum_add_distrib, hcomp, sum_cap_card_eq hA hp hbig, h3]
    omega
  exact (Finset.sum_eq_sum_iff_of_le (fun η _ => cap_card_pair_le_two hA hp η)).mp htot η
    (Finset.mem_univ η)

/-! ## 单角支持面的结构（引理 3.1 最后一部分） -/

/-- 翻转角的一个坐标（本文件私有记号，勿与 `Weak.lean` 的 `cflip` 混淆）。 -/
def ccflip (ξ : Corner d) (i : Fin d) : Corner d := fun j => if j = i then !(ξ j) else ξ j

lemma csign_ccflip_apply (ξ : Corner d) (i j : Fin d) :
    csign (ccflip ξ i) j = if j = i then -csign ξ j else csign ξ j := by
  by_cases h : j = i
  · subst h
    have hval : ccflip ξ j j = !(ξ j) := by simp [ccflip]
    simp only [csign]
    rw [hval]
    rcases Bool.eq_false_or_eq_true (ξ j) with h1 | h1 <;> simp [h1]
  · have hval : ccflip ξ i j = ξ j := by simp [ccflip, h]
    simp only [csign]
    rw [if_neg h, hval]

lemma lin_ccflip (A : Matrix (Fin d) (Fin d) ℝ) (η : Corner d) (ξ : Corner d) (i : Fin d) :
    lin A η (ccflip ξ i) = lin A η ξ - 2 * (csign ξ i * uvec A η i) := by
  classical
  have h2 : lin A η ξ
      = (∑ j ∈ Finset.univ.erase i, csign ξ j * uvec A η j) + csign ξ i * uvec A η i := by
    rw [lin, ← Finset.sum_erase_add (Finset.univ)
      (fun j => csign ξ j * uvec A η j) (Finset.mem_univ i)]
  have h1 : lin A η (ccflip ξ i)
      = (∑ j ∈ Finset.univ.erase i, csign ξ j * uvec A η j) - csign ξ i * uvec A η i := by
    rw [lin, ← Finset.sum_erase_add (Finset.univ)
      (fun j => csign (ccflip ξ i) j * uvec A η j) (Finset.mem_univ i)]
    have hA' : (∑ j ∈ Finset.univ.erase i, csign (ccflip ξ i) j * uvec A η j)
        = ∑ j ∈ Finset.univ.erase i, csign ξ j * uvec A η j :=
      Finset.sum_congr rfl fun j hj => by
        rw [csign_ccflip_apply, if_neg (Finset.ne_of_mem_erase hj)]
    have hB' : csign (ccflip ξ i) i * uvec A η i = -(csign ξ i * uvec A η i) := by
      rw [csign_ccflip_apply, if_pos rfl, neg_mul]
    rw [hA', hB']
    ring
  rw [h1, h2]
  ring

/-- 单角支持面的两条结构性质：`u(η)` 各分量非零，且唯一元素是 `sgn u(η)`。 -/
lemma cap_singleton_facts {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) {η ζ : Corner d} (h : cap A p η = {ζ}) :
    (∀ i, uvec A η i ≠ 0) ∧ (∀ i, csign ζ i = sgn (uvec A η i)) := by
  classical
  have hζ : ζ ∈ cap A p η := by rw [h]; exact Finset.mem_singleton_self ζ
  have hζ' : (d : ℝ) - 1 < lin A η ζ - cval p η := by
    rw [mem_cap_iff'] at hζ
    exact hζ
  have hflip_ne : ∀ i : Fin d, ccflip ζ i ≠ ζ := by
    intro i hh
    have h1 : ccflip ζ i i = !(ζ i) := by simp [ccflip]
    have h2 : ccflip ζ i i = ζ i := congrFun hh i
    rw [h1] at h2
    rcases Bool.eq_false_or_eq_true (ζ i) with h3 | h3 <;> simp [h3] at h2
  have key : ∀ i : Fin d, uvec A η i ≠ 0 ∧ 0 < csign ζ i * uvec A η i := by
    intro i
    by_contra hcon
    have hle : csign ζ i * uvec A η i ≤ 0 := by
      by_cases hu : uvec A η i = 0
      · rw [hu, mul_zero]
      · by_cases hpos : 0 < csign ζ i * uvec A η i
        · exact absurd ⟨hu, hpos⟩ hcon
        · linarith
    have hmem : ccflip ζ i ∈ cap A p η := by
      rw [mem_cap_iff', lin_ccflip]
      linarith
    refine hflip_ne i ?_
    have hmem' : ccflip ζ i ∈ ({ζ} : Finset (Corner d)) := by rw [← h]; exact hmem
    simpa using hmem'
  refine ⟨fun i => (key i).1, fun i => ?_⟩
  obtain ⟨hu, hpos⟩ := key i
  rcases lt_or_gt_of_ne hu with hneg | hposu
  · have hc : csign ζ i = -1 := by
      rcases mem_Pm.mp (csign_mem ζ i) with h' | h'
      · exact h'
      · rw [h'] at hpos; linarith
    rw [hc, sgn_of_nonpos (not_lt.mpr (le_of_lt hneg))]
  · have hc : csign ζ i = 1 := by
      rcases mem_Pm.mp (csign_mem ζ i) with h' | h'
      · rw [h'] at hpos; linarith
      · exact h'
    rw [hc, sgn_of_pos hposu]

lemma uvec_ne_zero_of_cap_eq_singleton {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) {η ζ : Corner d} (h : cap A p η = {ζ}) :
    ∀ i, uvec A η i ≠ 0 :=
  (cap_singleton_facts hA hp h).1

/-- **单角支持面**：若 `C_η = {ζ}`，则 `ζ = sgn(u(η))`。 -/
theorem cap_eq_singleton_of_card_one {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) {η ζ : Corner d} (h : cap A p η = {ζ}) :
    ζ = sgnCorner (fun k => dotPm (csign η) (A.col k)) := by
  have hfacts := (cap_singleton_facts hA hp h).2
  have hcs : csign ζ = csign (sgnCorner (fun k => dotPm (csign η) (A.col k))) := by
    funext i
    rw [hfacts i, csign_sgnCorner (fun k => dotPm (csign η) (A.col k)) i]
    simp only [uvec]
  exact csign_injective hcs

/-! ## 支持面对与中心向量 -/

/-- 相反支持面对 `C_η ∪ C_{-η}`。 -/
noncomputable def capPair (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d) :
    Finset (Corner d) :=
  cap A p η ∪ cap A p (cneg η)

/-- 支持面对的中心向量：对偶地看，是两角的"中点"。 -/
noncomputable def capCenter (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d) :
    Fin d → ℝ :=
  (∑ ξ ∈ capPair A p η, csign ξ) / 2

lemma capPair_cneg (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d) :
    capPair A p (cneg η) = capPair A p η := by
  simp only [capPair, cneg_involutive]
  exact Finset.union_comm _ _

lemma capCenter_cneg (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d) :
    capCenter A p (cneg η) = capCenter A p η := by
  simp only [capCenter, capPair_cneg]

lemma capCenter_apply (A : Matrix (Fin d) (Fin d) ℝ) (p : Fin d → ℝ) (η : Corner d)
    (k : Fin d) : capCenter A p η k = (∑ ξ ∈ capPair A p η, csign ξ k) / 2 := by
  simp only [capCenter]
  rw [Pi.div_apply, Finset.sum_apply]
  rfl

/-- 相反支持面互不相交（由"每个角恰被覆盖一次"）。 -/
lemma cap_disjoint_cneg {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (hd : 0 < d) (η : Corner d) : Disjoint (cap A p η) (cap A p (cneg η)) := by
  classical
  rw [Finset.disjoint_iff_ne]
  intro a ha b hb hab
  subst hab
  have hsub : ({η, cneg η} : Finset (Corner d))
      ⊆ Finset.univ.filter (fun η' : Corner d => a ∈ cap A p η') := by
    intro η' hη'
    rw [Finset.mem_insert, Finset.mem_singleton] at hη'
    exact Finset.mem_filter.mpr ⟨Finset.mem_univ η',
      hη'.elim (fun hh => hh ▸ ha) (fun hh => hh ▸ hb)⟩
  have hcard : 2 ≤ (Finset.univ.filter (fun η' : Corner d => a ∈ cap A p η')).card := by
    have h2 := Finset.card_le_card hsub
    rwa [Finset.card_pair (Ne.symm (cneg_ne hd η))] at h2
  have h1 : (Finset.univ.filter (fun η' : Corner d => a ∈ cap A p η')).card = 1 :=
    mult_eq_one hA hp hbig a
  omega

/-! ## 中心求和为零 -/

/-- **中心求和**：所有支持面对的中心向量之和为零。 -/
theorem sum_capCenter_eq_zero {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k)) :
    (∑ η : Corner d, capCenter A p η) = 0 := by
  classical
  rcases Nat.eq_zero_or_pos d with hd0 | hd
  · subst hd0
    funext k
    exact Fin.elim0 k
  funext k
  simp only [Finset.sum_apply, Pi.zero_apply]
  have hdisj : ∀ η : Corner d, Disjoint (cap A p η) (cap A p (cneg η)) :=
    fun η => cap_disjoint_cneg hA hp hbig hd η
  have hmul : ∀ ξ : Corner d, mult A p ξ = 1 := fun ξ => mult_eq_one hA hp hbig ξ
  have h1 : (∑ η : Corner d, capCenter A p η k)
      = (∑ η : Corner d, ∑ ξ ∈ capPair A p η, csign ξ k) / 2 := by
    rw [Finset.sum_congr rfl fun η _ => capCenter_apply A p η k]
    rw [← Finset.sum_div]
  have h2 : (∑ η : Corner d, ∑ ξ ∈ capPair A p η, csign ξ k)
      = (∑ η : Corner d, ∑ ξ ∈ cap A p η, csign ξ k)
        + (∑ η : Corner d, ∑ ξ ∈ cap A p (cneg η), csign ξ k) := by
    rw [← Finset.sum_add_distrib]
    refine Finset.sum_congr rfl fun η _ => ?_
    simp only [capPair]
    rw [Finset.sum_union (hdisj η)]
  have h3 : (∑ η : Corner d, ∑ ξ ∈ cap A p (cneg η), csign ξ k)
      = (∑ η : Corner d, ∑ ξ ∈ cap A p η, csign ξ k) :=
    Equiv.sum_comp (cnegEquiv d) (fun η : Corner d => ∑ ξ ∈ cap A p η, csign ξ k)
  have h4 : (∑ η : Corner d, ∑ ξ ∈ cap A p η, csign ξ k) = 0 := by
    calc (∑ η : Corner d, ∑ ξ ∈ cap A p η, csign ξ k)
        = ∑ η : Corner d, ∑ ξ : Corner d, (if ξ ∈ cap A p η then csign ξ k else 0) :=
          Finset.sum_congr rfl fun η _ => sum_cap_eq_sum_ite A p η (fun ξ => csign ξ k)
      _ = ∑ ξ : Corner d, ∑ η : Corner d, (if ξ ∈ cap A p η then csign ξ k else 0) :=
          Finset.sum_comm
      _ = ∑ ξ : Corner d, (mult A p ξ : ℝ) * csign ξ k :=
          Finset.sum_congr rfl fun ξ _ => sum_ite_cap A p ξ k
      _ = ∑ ξ : Corner d, csign ξ k := by
          refine Finset.sum_congr rfl fun ξ _ => ?_
          rw [hmul ξ, Nat.cast_one, one_mul]
      _ = 0 := sum_csign_eq_zero k
  rw [h1, h2, h3, h4]
  norm_num

/-! ## 边型覆盖的中心估计 -/

/-- 纯算术引理：若 `ζ` 在 `i` 处为零、其余分量为 `±1`，且
`(d-1) + |u_i| < u·(ζ - y)`，则 `ζ·y < 0`。 -/
lemma center_dot_y_neg {u y : Fin d → ℝ} {i : Fin d} {ζ : Fin d → ℝ}
    (hu : ∀ k, |u k| ≤ 1) (hy : ∀ k, |y k| ≤ 1) (hd : 1 ≤ d)
    (hζi : ζ i = 0) (hζne : ∀ j, j ≠ i → ζ j = 1 ∨ ζ j = -1)
    (hkey : (d : ℝ) - 1 + |u i| < ∑ k, u k * (ζ k - y k)) :
    (∑ k, ζ k * y k) < 0 := by
  classical
  have hsplit : (∑ k, u k * (ζ k - y k))
      = u i * (ζ i - y i) + ∑ k ∈ Finset.univ.erase i, u k * (ζ k - y k) := by
    rw [← Finset.sum_erase_add (Finset.univ) (fun k => u k * (ζ k - y k))
      (Finset.mem_univ i)]
    ring
  have hterm : (∑ k ∈ Finset.univ.erase i, u k * (ζ k - y k))
      ≤ ∑ k ∈ Finset.univ.erase i, ((1 : ℝ) - ζ k * y k) := by
    refine Finset.sum_le_sum fun k hk => ?_
    have hki : k ≠ i := Finset.ne_of_mem_erase hk
    have hz : ζ k = 1 ∨ ζ k = -1 := hζne k hki
    have habs : |ζ k| = 1 := by rcases hz with h | h <;> rw [h] <;> norm_num
    have h1 : u k * ζ k ≤ 1 := by
      have h2 : u k * ζ k ≤ |u k * ζ k| := le_abs_self _
      rw [abs_mul, habs, mul_one] at h2
      linarith [hu k]
    have h2 : 0 ≤ 1 - ζ k * y k := by
      have h3 : ζ k * y k ≤ 1 := by
        have h4 : ζ k * y k ≤ |ζ k * y k| := le_abs_self _
        rw [abs_mul, habs, one_mul] at h4
        linarith [hy k]
      linarith
    have hid : u k * (ζ k - y k) = (u k * ζ k) * (1 - ζ k * y k) := by
      rcases hz with h | h <;> rw [h] <;> ring
    rw [hid]
    simpa using mul_le_mul_of_nonneg_right h1 h2
  have hcard : ((Finset.univ.erase i).card : ℝ) = (d : ℝ) - 1 := by
    rw [Finset.card_erase_of_mem (Finset.mem_univ i), Finset.card_univ, Fintype.card_fin,
      Nat.cast_sub hd, Nat.cast_one]
  have hupper : (∑ k ∈ Finset.univ.erase i, ((1 : ℝ) - ζ k * y k))
      = ((d : ℝ) - 1) - ∑ k ∈ Finset.univ.erase i, ζ k * y k := by
    rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul, mul_one, hcard]
  have hErase : (∑ k, ζ k * y k) = ∑ k ∈ Finset.univ.erase i, ζ k * y k := by
    rw [← Finset.sum_erase_add (Finset.univ) (fun k => ζ k * y k) (Finset.mem_univ i), hζi]
    ring
  have hterm_i : u i * (ζ i - y i) ≤ |u i| := by
    have h1 : u i * (ζ i - y i) = -(u i * y i) := by rw [hζi]; ring
    rw [h1]
    calc -(u i * y i) ≤ |u i * y i| := neg_le_abs _
      _ = |u i| * |y i| := abs_mul _ _
      _ ≤ |u i| * 1 := mul_le_mul_of_nonneg_left (hy i) (abs_nonneg _)
      _ = |u i| := mul_one _
  have hfin : (∑ k, u k * (ζ k - y k))
      ≤ ((d : ℝ) - 1) - (∑ k, ζ k * y k) + |u i| := by
    rw [hsplit]
    calc u i * (ζ i - y i) + ∑ k ∈ Finset.univ.erase i, u k * (ζ k - y k)
        ≤ |u i| + ∑ k ∈ Finset.univ.erase i, ((1 : ℝ) - ζ k * y k) :=
          add_le_add hterm_i hterm
      _ = |u i| + (((d : ℝ) - 1) - ∑ k ∈ Finset.univ.erase i, ζ k * y k) := by
          rw [hupper]
      _ = ((d : ℝ) - 1) - (∑ k, ζ k * y k) + |u i| := by rw [← hErase]; ring
  linarith

/-- 两个角符号和的半值等于 `u` 与中点的内积。 -/
lemma sum_uvec_mul_center (A : Matrix (Fin d) (Fin d) ℝ) (η : Corner d) (ξ₁ ξ₂ : Corner d) :
    (∑ k, uvec A η k * ((csign ξ₁ k + csign ξ₂ k) / 2))
      = (lin A η ξ₁ + lin A η ξ₂) / 2 := by
  have h1 : (∑ k, uvec A η k * ((csign ξ₁ k + csign ξ₂ k) / 2))
      = ∑ k, (uvec A η k * csign ξ₁ k + uvec A η k * csign ξ₂ k) / 2 :=
    Finset.sum_congr rfl fun k _ => by ring
  rw [h1, ← Finset.sum_div, Finset.sum_add_distrib]
  simp only [lin]
  rw [show (∑ k : Fin d, uvec A η k * csign ξ₁ k) = ∑ k : Fin d, csign ξ₁ k * uvec A η k
        from Finset.sum_congr rfl fun k _ => by ring,
      show (∑ k : Fin d, uvec A η k * csign ξ₂ k) = ∑ k : Fin d, csign ξ₂ k * uvec A η k
        from Finset.sum_congr rfl fun k _ => by ring]

/-- 用中点向量替换 `ζ`：`∑_k u_k (ζ_k - y_k) = (∑_k u_k ζ_k) - c(η)`。 -/
lemma sum_uvec_mul_sub_y {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hpy : A *ᵥ y = p) (η : Corner d) (ζ : Fin d → ℝ) :
    (∑ k, uvec A η k * (ζ k - y k)) = (∑ k, uvec A η k * ζ k) - cval p η := by
  have h1 : (∑ k, uvec A η k * (ζ k - y k))
      = ∑ k, (uvec A η k * ζ k - uvec A η k * y k) :=
    Finset.sum_congr rfl fun k _ => by ring
  have h2 : (∑ k, uvec A η k * y k) = cval p η := by
    rw [cval_eq_sum_y hpy]
    exact Finset.sum_congr rfl fun k _ => by ring
  rw [h1, Finset.sum_sub_distrib, h2]

/-- 符号函数在非零处的奇性：`sgn(-x) = -sgn x`。 -/
lemma sgn_neg_of_ne_zero {x : ℝ} (h : x ≠ 0) : sgn (-x) = -sgn x := by
  rcases lt_or_gt_of_ne h with hx | hx
  · rw [sgn_of_pos (by linarith : 0 < -x), sgn_of_nonpos (not_lt.mpr (le_of_lt hx)), neg_neg]
  · rw [sgn_of_nonpos (not_lt.mpr (by linarith : -x ≤ 0)), sgn_of_pos hx]

/-- 两个单角相对面（互为反足角）的中心为零。 -/
lemma capCenter_eq_zero_of_card_pair_one {A : Matrix (Fin d) (Fin d) ℝ} {p : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) {η : Corner d}
    (h1 : (cap A p η).card = 1) (h2 : (cap A p (cneg η)).card = 1) (hd : 0 < d) :
    capCenter A p η = 0 := by
  classical
  obtain ⟨ξ, hξ⟩ := Finset.card_eq_one.mp h1
  obtain ⟨ξ', hξ'⟩ := Finset.card_eq_one.mp h2
  have hξs : ξ = sgnCorner (uvec A η) := cap_eq_singleton_of_card_one hA hp hξ
  have hξ's : ξ' = sgnCorner (uvec A (cneg η)) := cap_eq_singleton_of_card_one hA hp hξ'
  have hne : ∀ k, uvec A η k ≠ 0 := uvec_ne_zero_of_cap_eq_singleton hA hp hξ
  have hcneg : ξ' = cneg ξ := by
    apply csign_injective
    rw [hξ's, hξs]
    funext k
    rw [csign_sgnCorner, csign_cneg, csign_sgnCorner, uvec_cneg]
    exact sgn_neg_of_ne_zero (hne k)
  have hpair : capPair A p η = ({ξ, cneg ξ} : Finset (Corner d)) := by
    rw [capPair, hξ, hξ', hcneg, Finset.singleton_union]
  have hξne : ξ ≠ cneg ξ := (cneg_ne hd ξ).symm
  funext k
  rw [capCenter_apply A p η k, hpair, Finset.sum_pair hξne, Pi.zero_apply, csign_cneg]
  ring

/-- **边型覆盖给出严格负的中心投影**（论文式 (3.2)）。 -/
lemma capCenter_dot_y_neg_of_card_two {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    {η : Corner d} (h2 : (cap A p η).card = 2) :
    (∑ k, capCenter A p η k * y k) < 0 := by
  classical
  obtain ⟨ξ₁, ξ₂, hne, hset⟩ := Finset.card_eq_two.mp h2
  have hemp : cap A p (cneg η) = ∅ := cap_cneg_eq_empty_of_cap_card_two hA hp h2
  have hm₁ : ξ₁ ∈ cap A p η := by rw [hset]; simp
  have hm₂ : ξ₂ ∈ cap A p η := by rw [hset]; simp
  have hmem₁ : (d : ℝ) - 1 < lin A η ξ₁ - cval p η := by rw [mem_cap_iff'] at hm₁; exact hm₁
  have hmem₂ : (d : ℝ) - 1 < lin A η ξ₂ - cval p η := by rw [mem_cap_iff'] at hm₂; exact hm₂
  have hSle : (diffSet ξ₁ ξ₂).card ≤ 1 := diffSet_card_le_one_of_mem_cap hA hp hm₁ hm₂
  have hSpos : 0 < (diffSet ξ₁ ξ₂).card := by
    rw [Finset.card_pos, Finset.nonempty_iff_ne_empty]
    intro h0
    exact hne (by
      funext j
      by_contra hj
      have hjj : j ∈ diffSet ξ₁ ξ₂ := by simpa [mem_diffSet] using hj
      rw [h0] at hjj
      simp at hjj)
  obtain ⟨i, hi⟩ := Finset.card_eq_one.mp (by omega : (diffSet ξ₁ ξ₂).card = 1)
  have hd : 1 ≤ d := by
    have h := Finset.card_le_univ (diffSet ξ₁ ξ₂)
    rw [Fintype.card_fin] at h
    omega
  have hpair : capPair A p η = ({ξ₁, ξ₂} : Finset (Corner d)) := by
    rw [capPair, hemp, Finset.union_empty, hset]
  have hcenter : capCenter A p η = fun k => (csign ξ₁ k + csign ξ₂ k) / 2 := by
    funext k
    rw [capCenter_apply A p η k, hpair, Finset.sum_pair hne]
  have hnei : ξ₁ i ≠ ξ₂ i := by
    have h : i ∈ diffSet ξ₁ ξ₂ := by rw [hi]; simp
    simpa [mem_diffSet] using h
  have hζi : (fun k => (csign ξ₁ k + csign ξ₂ k) / 2) i = 0 := by
    show (csign ξ₁ i + csign ξ₂ i) / 2 = 0
    have hz : csign ξ₁ i + csign ξ₂ i = 0 := by
      rcases Bool.eq_false_or_eq_true (ξ₁ i) with h1 | h1 <;>
        rcases Bool.eq_false_or_eq_true (ξ₂ i) with h2 | h2 <;> simp_all [csign]
    rw [hz]
    norm_num
  have hζne : ∀ j, j ≠ i → (fun k => (csign ξ₁ k + csign ξ₂ k) / 2) j = 1 ∨
      (fun k => (csign ξ₁ k + csign ξ₂ k) / 2) j = -1 := by
    intro j hj
    have hagree : ξ₁ j = ξ₂ j := by
      by_contra hne'
      have h : j ∈ diffSet ξ₁ ξ₂ := by simpa [mem_diffSet] using hne'
      rw [hi] at h
      exact hj (Finset.mem_singleton.mp h)
    have hcs : csign ξ₁ j = csign ξ₂ j := by
      simp only [csign, hagree]
    have hval : (csign ξ₁ j + csign ξ₂ j) / 2 = csign ξ₁ j := by
      rw [hcs]; ring
    show (csign ξ₁ j + csign ξ₂ j) / 2 = 1 ∨ (csign ξ₁ j + csign ξ₂ j) / 2 = -1
    rw [hval]
    rcases mem_Pm.mp (csign_mem ξ₁ j) with h' | h' <;> simp [h']
  have hτ : lin A η ξ₁ - lin A η ξ₂ = 2 * (csign ξ₁ i * uvec A η i) := by
    have h := sum_sub_sum_eq (u := uvec A η) (S := ({i} : Finset (Fin d))) hi.symm
    simpa only [lin, Finset.sum_singleton] using h
  have habs : |lin A η ξ₁ - lin A η ξ₂| = 2 * |uvec A η i| := by
    simp only [hτ, abs_mul, abs_csign, one_mul,
      abs_of_nonneg (show (0 : ℝ) ≤ 2 by norm_num)]
  have hsumζ : (∑ k, uvec A η k * ((csign ξ₁ k + csign ξ₂ k) / 2))
      = (lin A η ξ₁ + lin A η ξ₂) / 2 := sum_uvec_mul_center A η ξ₁ ξ₂
  have hkey : (d : ℝ) - 1 + |uvec A η i|
      < (∑ k, uvec A η k * ((csign ξ₁ k + csign ξ₂ k) / 2)) - cval p η := by
    rw [hsumζ]
    rcases le_total (lin A η ξ₁) (lin A η ξ₂) with hle | hle
    · have h2' : |lin A η ξ₁ - lin A η ξ₂| = -(lin A η ξ₁ - lin A η ξ₂) :=
        abs_of_nonpos (sub_nonpos.mpr hle)
      have hsub : lin A η ξ₂ - lin A η ξ₁ = 2 * |uvec A η i| := by
        rw [← neg_sub, ← h2']
        exact habs
      have hd1 : lin A η ξ₂ = 2 * |uvec A η i| + lin A η ξ₁ := sub_eq_iff_eq_add.mp hsub
      rw [hd1]
      ring_nf
      linarith
    · have h2' : |lin A η ξ₁ - lin A η ξ₂| = lin A η ξ₁ - lin A η ξ₂ :=
        abs_of_nonneg (sub_nonneg.mpr hle)
      have hsub : lin A η ξ₁ - lin A η ξ₂ = 2 * |uvec A η i| := by
        rw [← h2']
        exact habs
      have hd1 : lin A η ξ₁ = 2 * |uvec A η i| + lin A η ξ₂ := sub_eq_iff_eq_add.mp hsub
      rw [hd1]
      ring_nf
      linarith
  have hkey' : (d : ℝ) - 1 + |uvec A η i|
      < ∑ k, uvec A η k * ((csign ξ₁ k + csign ξ₂ k) / 2 - y k) := by
    rw [sum_uvec_mul_sub_y hpy η (fun k => (csign ξ₁ k + csign ξ₂ k) / 2)]
    exact hkey
  have hneg := center_dot_y_neg (u := uvec A η) (y := y) (i := i)
    (ζ := fun k => (csign ξ₁ k + csign ξ₂ k) / 2)
    (fun k => abs_col_dot_le_one hA η k) hy hd hζi hζne hkey'
  simpa only [hcenter] using hneg

/-! ## 无边型覆盖：每个支持面恰含一个角 -/

/-- 每个支持面对的中心投影非正。 -/
theorem capCenter_dot_y_nonpos {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (η : Corner d) : (∑ k, capCenter A p η k * y k) ≤ 0 := by
  classical
  have hpair := cap_card_add_cneg (A := A) (p := p) hA hp hbig η
  have ha := cap_card_le_two hA hp η
  have hb := cap_card_le_two hA hp (cneg η)
  rcases Nat.eq_zero_or_pos d with hd0 | hd
  · subst hd0
    simp
  · by_cases ha2 : (cap A p η).card = 2
    · have h3 := capCenter_dot_y_neg_of_card_two hA hp hy hpy hbig ha2
      linarith
    · by_cases hb2 : (cap A p (cneg η)).card = 2
      · have h3 := capCenter_dot_y_neg_of_card_two (A := A) (p := p) (y := y)
          (η := cneg η) hA hp hy hpy hbig hb2
        rw [capCenter_cneg A p η] at h3
        linarith
      · have ha1 : (cap A p η).card = 1 := by omega
        have hb1 : (cap A p (cneg η)).card = 1 := by omega
        have hz := capCenter_eq_zero_of_card_pair_one (A := A) (p := p) hA hp ha1 hb1 hd
        rw [hz]
        simp

/-- 每个支持面对的中心投影为零（对全体求和取等）。 -/
lemma capCenter_dot_y_eq_zero {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (η : Corner d) : (∑ k, capCenter A p η k * y k) = 0 := by
  classical
  have h2a : (∑ k : Fin d, (∑ η : Corner d, capCenter A p η) k * y k)
      = ∑ k : Fin d, ∑ η : Corner d, capCenter A p η k * y k := by
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [Finset.sum_apply, Finset.sum_mul]
  have h2b : (∑ k : Fin d, ∑ η : Corner d, capCenter A p η k * y k)
      = ∑ η : Corner d, ∑ k : Fin d, capCenter A p η k * y k := Finset.sum_comm
  have h1 : (∑ k : Fin d, (∑ η : Corner d, capCenter A p η) k * y k) = 0 := by
    rw [sum_capCenter_eq_zero hA hp hbig]
    simp
  have htot : (∑ η : Corner d, ∑ k : Fin d, capCenter A p η k * y k) = 0 := by
    rw [← h2b, ← h2a, h1]
  have hnn : ∀ η' ∈ (Finset.univ : Finset (Corner d)),
      0 ≤ -(∑ k : Fin d, capCenter A p η' k * y k) :=
    fun η' _ => neg_nonneg.mpr (capCenter_dot_y_nonpos hA hp hy hpy hbig η')
  have hsum_neg : (∑ η' : Corner d, -(∑ k : Fin d, capCenter A p η' k * y k)) = 0 := by
    rw [Finset.sum_neg_distrib, htot, neg_zero]
  have hfin := (Finset.sum_eq_zero_iff_of_nonneg hnn).mp hsum_neg η (Finset.mem_univ η)
  simpa using hfin

/-- **引理 3.2 核心**：每个支持面恰含一个角。 -/
theorem cap_card_eq_one {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (η : Corner d) : (cap A p η).card = 1 := by
  classical
  have hall : ∀ η' : Corner d, (∑ k, capCenter A p η' k * y k) = 0 :=
    fun η' => capCenter_dot_y_eq_zero hA hp hy hpy hbig η'
  have hpair := cap_card_add_cneg (A := A) (p := p) hA hp hbig η
  have ha := cap_card_le_two hA hp η
  have hb := cap_card_le_two hA hp (cneg η)
  have ha2 : (cap A p η).card ≠ 2 := by
    intro h2
    have h3 := capCenter_dot_y_neg_of_card_two hA hp hy hpy hbig h2
    rw [hall η] at h3
    exact lt_irrefl 0 h3
  have hb2 : (cap A p (cneg η)).card ≠ 2 := by
    intro h2
    have h3 := capCenter_dot_y_neg_of_card_two (A := A) (p := p) (y := y) (η := cneg η)
      hA hp hy hpy hbig h2
    rw [capCenter_cneg A p η] at h3
    rw [hall η] at h3
    exact lt_irrefl 0 h3
  omega

/-! ## 引理 3.2 的推论（对外接口） -/

/-- 每个支持面至少含一个角（由 `cap_card_eq_one` 得到）。 -/
theorem cap_card_pos {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (η : Corner d) : 1 ≤ (cap A p η).card := by
  rw [cap_card_eq_one hA hp hy hpy hbig η]

/-- **引理 3.2（单角形式）**：`C_η = {sgn(Aᵀη)}`。 -/
theorem cap_eq_singleton_sgnCorner {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (η : Corner d) :
    cap A p η = {sgnCorner (fun k => dotPm (csign η) (A.col k))} := by
  obtain ⟨ζ, hζ⟩ := Finset.card_eq_one.mp (cap_card_eq_one hA hp hy hpy hbig η)
  rw [hζ, cap_eq_singleton_of_card_one hA hp hζ]

/-- **引理 3.2（阈值双射）**：`η ↦ sgn(Aᵀη)` 是 `Q → Q` 的双射。 -/
theorem threshold_bijective {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k)) :
    Function.Bijective (fun η : Corner d => sgnCorner (fun k => dotPm (csign η) (A.col k))) := by
  classical
  have hcap : ∀ η : Corner d, cap A p η = {sgnCorner (fun k => dotPm (csign η) (A.col k))} :=
    fun η => cap_eq_singleton_sgnCorner hA hp hy hpy hbig η
  constructor
  · intro η₁ η₂ heq
    have hmem₁ : η₁ ∈ Finset.univ.filter (fun η : Corner d =>
        sgnCorner (fun k => dotPm (csign η₁) (A.col k)) ∈ cap A p η) := by
      rw [Finset.mem_filter]
      exact ⟨Finset.mem_univ η₁, by rw [hcap η₁]; simp⟩
    have heq' : sgnCorner (fun k => dotPm (csign η₁) (A.col k))
        = sgnCorner (fun k => dotPm (csign η₂) (A.col k)) := heq
    have hmem₂ : η₂ ∈ Finset.univ.filter (fun η : Corner d =>
        sgnCorner (fun k => dotPm (csign η₁) (A.col k)) ∈ cap A p η) := by
      rw [Finset.mem_filter]
      exact ⟨Finset.mem_univ η₂, by rw [hcap η₂, ← heq']; simp⟩
    have hcard : (Finset.univ.filter (fun η : Corner d =>
        sgnCorner (fun k => dotPm (csign η₁) (A.col k)) ∈ cap A p η)).card = 1 :=
      mult_eq_one hA hp hbig (sgnCorner (fun k => dotPm (csign η₁) (A.col k)))
    exact Finset.card_le_one.mp (le_of_eq hcard) _ hmem₁ _ hmem₂
  · intro ξ
    obtain ⟨η, hη⟩ := exists_mem_cap hA hp hbig ξ
    refine ⟨η, ?_⟩
    have hmem : ξ ∈ ({sgnCorner (fun k => dotPm (csign η) (A.col k))} : Finset (Corner d)) := by
      rw [← hcap η]
      exact hη
    have : ξ = sgnCorner (fun k => dotPm (csign η) (A.col k)) := by simpa using hmem
    exact this.symm

/-- **引理 3.2（严格增益）**：`∑_k |u_k(η)| - c(η) > d - 1`。 -/
theorem sum_abs_dot_gt {A : Matrix (Fin d) (Fin d) ℝ} {p y : Fin d → ℝ}
    (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1) (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k))
    (η : Corner d) :
    (d : ℝ) - 1 < (∑ k, |dotPm (csign η) (A.col k)|) - dotPm (csign η) p := by
  have hmem : sgnCorner (uvec A η) ∈ cap A p η := by
    rw [cap_eq_singleton_sgnCorner hA hp hy hpy hbig η]
    exact Finset.mem_singleton_self _
  rw [mem_cap_iff'] at hmem
  have hlin : lin A η (sgnCorner (uvec A η)) = ∑ k, |uvec A η k| := by
    simp only [lin]
    refine Finset.sum_congr rfl fun k _ => ?_
    rw [csign_sgnCorner]
    by_cases h : uvec A η k = 0
    · rw [h, sgn_of_nonpos (show ¬ (0 : ℝ) < 0 by norm_num), abs_zero]
      norm_num
    · exact sgn_mul_self h
  rw [hlin] at hmem
  simpa only [uvec, cval] using hmem

end L1Balance


==> anc/formalization/L1Balance/Cones.lean <==
/- The geometric matching argument from Section 2. -/
import L1Balance.Kernel
import L1Balance.Corner

open Finset Matrix
namespace L1Balance

abbrev Axis (d : ℕ) := Fin d × Bool

def axisSign (s : Bool) : ℝ := if s then 1 else -1

@[simp] lemma axisSign_not (s : Bool) : axisSign (!s) = -axisSign s := by
  cases s <;> norm_num [axisSign]

lemma axisSign_mul_le_abs (s : Bool) (x : ℝ) : axisSign s * x ≤ |x| := by
  cases s <;> simp only [axisSign, Bool.false_eq_true, ↓reduceIte, neg_one_mul, one_mul]
  · exact neg_le_abs x
  · exact le_abs_self x

def InCone {d : ℕ} (c : Axis d) (z : Fin d → ℝ) : Prop :=
  ∑ k ∈ univ.erase c.1, |z k| < axisSign c.2 * z c.1

lemma InCone.other {d : ℕ} {c : Axis d} {z : Fin d → ℝ} (h : InCone c z)
    {q : Fin d} (hq : q ≠ c.1) (t : Bool) :
    0 < axisSign c.2 * z c.1 + axisSign t * z q := by
  have hq' : |z q| ≤ ∑ k ∈ univ.erase c.1, |z k| :=
    single_le_sum (fun k _ => abs_nonneg (z k)) (by simp [hq])
  have ht := axisSign_mul_le_abs (!t) (z q)
  rw [axisSign_not, neg_mul] at ht
  exact lt_of_le_of_lt (by linarith : 0 ≤ |z q| + axisSign t * z q)
    (by dsimp [InCone] at h; linarith)

lemma InCone.unique {d : ℕ} {a b : Axis d} {z : Fin d → ℝ}
    (ha : InCone a z) (hb : InCone b z) : a = b := by
  have hcoord : a.1 = b.1 := by
    by_contra hne
    have h1 := ha.other (Ne.symm hne) (!b.2)
    have h2 := hb.other hne (!a.2)
    simp only [axisSign_not, neg_mul] at h1 h2
    linarith
  have ha0 : 0 < axisSign a.2 * z a.1 :=
    lt_of_le_of_lt (sum_nonneg fun _ _ => abs_nonneg _) ha
  have hb0 : 0 < axisSign b.2 * z a.1 := by
    rw [hcoord]
    exact lt_of_le_of_lt (sum_nonneg fun _ _ => abs_nonneg _) hb
  apply Prod.ext hcoord
  cases h1 : a.2 <;> cases h2 : b.2 <;> simp_all [axisSign] <;> linarith

lemma opposite_axis_sign {d : ℕ} (e : Axis d ≃ Axis d) (i : Fin d)
    (h : (e (i, true)).1 = (e (i, false)).1) :
    axisSign (e (i, false)).2 = -axisSign (e (i, true)).2 := by
  have hne : (e (i, true)).2 ≠ (e (i, false)).2 := by
    intro hs
    have := congrArg Prod.snd (e.injective (Prod.ext h hs))
    simp at this
  cases ht : (e (i, true)).2 <;> cases hf : (e (i, false)).2 <;>
    simp_all [axisSign]

/-- A translation cannot supply distinct cones unless the original columns do so already. -/
theorem dominant_of_cone_cover {d : ℕ} (A : Matrix (Fin d) (Fin d) ℝ)
    (hA : UnitColumns A) (p : Fin d → ℝ)
    (hcover : ∀ c : Axis d, ∃ v : Axis d,
      InCone c (p + axisSign v.2 • A.col v.1)) :
    ∃ σ : Fin d ≃ Fin d, ∀ j,
      (1 / 2 : ℝ) < |A (σ j) j| ∧ ∀ k, k ≠ σ j → |A k j| < |A (σ j) j| := by
  classical
  choose f hf using hcover
  have hinj : Function.Injective f := by
    intro a b hab
    exact InCone.unique (by simpa only [hab] using hf a) (hf b)
  let e : Axis d ≃ Axis d :=
    (Equiv.ofBijective f ⟨hinj, Finite.surjective_of_injective hinj⟩).symm
  have he (v : Axis d) : InCone (e v) (p + axisSign v.2 • A.col v.1) := by
    have h := hf (e v)
    have hfe : f (e v) = v := (Equiv.ofBijective f ⟨hinj, Finite.surjective_of_injective hinj⟩).apply_symm_apply v
    simpa only [hfe] using h
  have htrue (i : Fin d) : InCone (e (i, true)) (p + A.col i) := by
    simpa [axisSign] using he (i, true)
  have hfalse (i : Fin d) : InCone (e (i, false)) (p - A.col i) := by
    simpa [axisSign, sub_eq_add_neg] using he (i, false)
  let w (i : Fin d) := axisSign (e (i, true)).2 * p (e (i, true)).1 +
    axisSign (e (i, false)).2 * p (e (i, false)).1
  have hw (i : Fin d) : 0 ≤ w i ∧
      ((e (i, true)).1 ≠ (e (i, false)).1 → 0 < w i) := by
    by_cases hc : (e (i, true)).1 = (e (i, false)).1
    · have hs := opposite_axis_sign e i hc
      have hz : w i = 0 := by dsimp [w]; rw [hs, ← hc]; ring
      exact ⟨by rw [hz], fun hn => (hn hc).elim⟩
    · have ht := (htrue i).other (Ne.symm hc) (e (i, false)).2
      have hf := (hfalse i).other hc (e (i, true)).2
      simp only [Pi.add_apply, Pi.sub_apply, Matrix.col_apply] at ht hf
      have hp : 0 < w i := by dsimp [w]; nlinarith
      exact ⟨le_of_lt hp, fun _ => hp⟩
  have hsum : ∑ i, w i = 0 := by
    calc
      ∑ i, w i = ∑ v : Axis d, axisSign (e v).2 * p (e v).1 := by
        simp [Fintype.sum_prod_type, w, add_comm]
      _ = ∑ v : Axis d, axisSign v.2 * p v.1 := Equiv.sum_comp e (fun v : Axis d => axisSign v.2 * p v.1)
      _ = 0 := by simp [Fintype.sum_prod_type, axisSign]
  have hcoord (i : Fin d) : (e (i, true)).1 = (e (i, false)).1 := by
    have hi : w i ≤ ∑ j, w j := single_le_sum (fun j _ => (hw j).1) (mem_univ i)
    rw [hsum] at hi
    by_contra hn
    linarith [(hw i).2 hn]
  let label (i : Fin d) := (e (i, true)).1
  have hlabel : Function.Injective label := by
    intro i j hij
    have hcases : e (i, true) = e (j, true) ∨ e (i, true) = e (j, false) := by
      by_cases hs : (e (i, true)).2 = (e (j, true)).2
      · exact Or.inl (Prod.ext hij hs)
      · apply Or.inr
        apply Prod.ext (hij.trans (hcoord j))
        have hj := opposite_axis_sign e j (hcoord j)
        cases hi : (e (i, true)).2 <;> cases ht : (e (j, true)).2 <;>
          cases hf : (e (j, false)).2 <;> simp_all [axisSign] <;> norm_num at *
    rcases hcases with h | h
    · exact congrArg Prod.fst (e.injective h)
    · have := congrArg Prod.snd (e.injective h)
      simp at this
  refine ⟨Equiv.ofBijective label ⟨hlabel, Finite.surjective_of_injective hlabel⟩, ?_⟩
  intro i
  change (1 / 2 : ℝ) < |A (label i) i| ∧
    ∀ k, k ≠ label i → |A k i| < |A (label i) i|
  have ht := htrue i
  have hf := hfalse i
  have hs := opposite_axis_sign e i (hcoord i)
  unfold InCone at ht hf
  simp only [Pi.add_apply, Pi.sub_apply, Matrix.col_apply] at ht hf
  rw [hs, ← hcoord i] at hf
  have htri : 2 * ∑ k ∈ univ.erase (label i), |A k i| ≤
      (∑ k ∈ univ.erase (label i), |p k + A k i|) +
        ∑ k ∈ univ.erase (label i), |p k - A k i| := by
    rw [mul_sum, ← sum_add_distrib]
    apply sum_le_sum
    intro k _
    have h := abs_add_le (p k + A k i) (A k i - p k)
    rw [show p k + A k i + (A k i - p k) = 2 * A k i by ring,
      abs_mul, abs_sub_comm (A k i) (p k)] at h
    norm_num at h ⊢
    exact h
  have hdom : ∑ k ∈ univ.erase (label i), |A k i| <
      axisSign (e (i, true)).2 * A (label i) i := by
    dsimp [label] at htri ⊢
    nlinarith
  have hunit : (∑ k ∈ univ.erase (label i), |A k i|) + |A (label i) i| = 1 := by
    rw [sum_erase_add _ _ (mem_univ _)]
    exact hA i
  have hle := axisSign_mul_le_abs (e (i, true)).2 (A (label i) i)
  refine ⟨by linarith, ?_⟩
  intro k hk
  have hk' : |A k i| ≤ ∑ l ∈ univ.erase (label i), |A l i| :=
    single_le_sum (f := fun l : Fin d => |A l i|) (fun _ _ => abs_nonneg _)
      (Finset.mem_erase.mpr ⟨hk, mem_univ _⟩)
  linarith

end L1Balance


==> anc/formalization/L1Balance/Corner.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 立方体角层

  本文件定义全篇使用的"角"记号：`Corner d = Fin d → Bool` 表示 `Q = {-1,1}^d`，
  `csign` 把布尔角映为符号向量，`cneg` 是反足变换，`sgnCorner` 把实向量映为其符号角，
  以及角的均匀期望 `expc`。

  论文对应：记号 `Q`、`η ↦ sgn(Aᵀη)`、`E`（对公平 `η` 平均）。
-/
import L1Balance.Basic
open Finset Matrix
namespace L1Balance
variable {d : ℕ}

/-- 立方体的角：`Q = {-1,1}^d` 的布尔表示。 -/
abbrev Corner (d : ℕ) := Fin d → Bool

/-- 布尔角对应的符号向量。 -/
def csign (ξ : Corner d) : Fin d → ℝ := fun i => if ξ i then 1 else -1

@[simp] lemma csign_true {ξ : Corner d} {i : Fin d} (h : ξ i = true) : csign ξ i = 1 := by
  simp [csign, h]

@[simp] lemma csign_false {ξ : Corner d} {i : Fin d} (h : ξ i = false) : csign ξ i = -1 := by
  simp [csign, h]

lemma csign_mem (ξ : Corner d) (i : Fin d) : csign ξ i ∈ Pm := by
  by_cases h : ξ i <;> simp [csign, h, Pm]

lemma abs_csign (ξ : Corner d) (i : Fin d) : |csign ξ i| = 1 :=
  Pm.abs_eq_one (csign_mem ξ i)

lemma csign_mul_self (ξ : Corner d) (i : Fin d) : csign ξ i * csign ξ i = 1 :=
  Pm.sq_eq_one (csign_mem ξ i)

lemma csign_ne_zero (ξ : Corner d) (i : Fin d) : csign ξ i ≠ 0 :=
  Pm.ne_zero (csign_mem ξ i)

lemma csign_injective : Function.Injective (csign : Corner d → Fin d → ℝ) := by
  intro ξ ξ' h
  funext i
  have hi : csign ξ i = csign ξ' i := congrFun h i
  rcases Bool.eq_false_or_eq_true (ξ i) with h1 | h1 <;>
    rcases Bool.eq_false_or_eq_true (ξ' i) with h2 | h2
  · rw [h1, h2]
  · exfalso
    have h3 := hi
    rw [csign_true h1, csign_false h2] at h3
    exact absurd h3 (by norm_num)
  · exfalso
    have h3 := hi
    rw [csign_false h1, csign_true h2] at h3
    exact absurd h3 (by norm_num)
  · rw [h1, h2]

lemma csign_surjective (η : Fin d → ℝ) (hη : ∀ i, η i ∈ Pm) :
    ∃ ξ : Corner d, csign ξ = η := by
  refine ⟨fun i => 0 < η i, ?_⟩
  funext i
  rcases mem_Pm.mp (hη i) with h | h <;> simp [csign, h]

/-- 反足变换。 -/
def cneg (ξ : Corner d) : Corner d := fun i => !(ξ i)

@[simp] lemma csign_cneg (ξ : Corner d) (i : Fin d) : csign (cneg ξ) i = -csign ξ i := by
  by_cases h : ξ i <;> simp [cneg, csign, h]

@[simp] lemma cneg_involutive (ξ : Corner d) : cneg (cneg ξ) = ξ := by
  funext i; simp [cneg]

lemma cneg_ne (hd : 0 < d) (ξ : Corner d) : cneg ξ ≠ ξ := by
  intro h
  obtain ⟨i⟩ := Fin.pos_iff_nonempty.mp hd
  have := congrFun h i
  simp [cneg] at this

/-- 反足变换作为等价。 -/
def cnegEquiv (d : ℕ) : Corner d ≃ Corner d where
  toFun := cneg
  invFun := cneg
  left_inv := cneg_involutive
  right_inv := cneg_involutive

@[simp] lemma cnegEquiv_apply (ξ : Corner d) : cnegEquiv d ξ = cneg ξ := rfl

/-- 实向量的符号角：第 `i` 位取 `0 < u i`。注意 `csign (sgnCorner u) i = sgn (u i)`。 -/
noncomputable def sgnCorner (u : Fin d → ℝ) : Corner d := fun i => 0 < u i

lemma csign_sgnCorner (u : Fin d → ℝ) (i : Fin d) : csign (sgnCorner u) i = sgn (u i) := by
  by_cases h : 0 < u i <;> simp [sgnCorner, csign, sgn, h]

/-- 角的均匀期望。 -/
noncomputable def expc (f : Corner d → ℝ) : ℝ := (∑ ξ : Corner d, f ξ) / (2 : ℝ) ^ d

/-- 角的个数。 -/
lemma card_corner (d : ℕ) : Fintype.card (Corner d) = 2 ^ d := by
  rw [Fintype.card_fun, Fintype.card_fin, Fintype.card_bool]

/-- 单坐标求和：`∑_η csign η i = 0`（反足配对）。 -/
lemma sum_csign_eq_zero (i : Fin d) : (∑ η : Corner d, csign η i) = 0 := by
  classical
  have h1 : (∑ η : Corner d, csign (cneg η) i) = ∑ η : Corner d, csign η i :=
    Equiv.sum_comp (cnegEquiv d) (fun ξ => csign ξ i)
  have h2 : (∑ η : Corner d, csign (cneg η) i) = -∑ η : Corner d, csign η i := by
    simp only [csign_cneg, Finset.sum_neg_distrib]
  linarith

/-- 对公平 `η`，偏移项的期望为零。 -/
lemma sum_dotPm_csign_eq_zero (p : Fin d → ℝ) : (∑ η : Corner d, dotPm (csign η) p) = 0 := by
  classical
  simp only [dotPm]
  rw [Finset.sum_comm]
  refine Finset.sum_eq_zero fun i _ => ?_
  rw [← Finset.sum_mul, sum_csign_eq_zero i, zero_mul]

/-- 与矩阵作用的内积恒等式：`η·(A v) = ∑_k v_k (η·A_k)`。 -/
lemma dotPm_mulVec (η : Fin d → ℝ) (A : Matrix (Fin d) (Fin d) ℝ) (v : Fin d → ℝ) :
    dotPm η (A *ᵥ v) = ∑ k, v k * dotPm η (A.col k) := by
  simp only [dotPm, Matrix.col_apply]
  rw [show (A *ᵥ v) = fun i => ∑ k, A i k * v k from rfl]
  simp only [Finset.mul_sum]
  rw [Finset.sum_comm]
  refine Finset.sum_congr rfl fun k _ => ?_
  refine Finset.sum_congr rfl fun i _ => ?_
  ring

end L1Balance


==> anc/formalization/L1Balance/Exchange.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 交换层（论文第 5 节）

  本文件把"在核顶点释放一根饱和原列"这一操作形式化：
  * `freeBias`：全维数自由基的偏差界（引理 2.2 后半）；
  * `exists_freeCoeff`：任意原列在自由基下的系数；
  * `pivot`：正换基系数（引理 5.2）；
  * `releaseDir` / `exchange`：释放方向与单父交换（引理 5.1）。

  论文对应：引理 2.2、引理 5.2、引理 5.1。
-/
import L1Balance.Vertex
open Finset Matrix
namespace L1Balance
variable {d n : ℕ}

/-! ## 0. 自由基的偏差界（论文引理 2.2 后半） -/

/-- **论文引理 2.2（偏差部分）**：在反设下，若自由基恰有 `d` 个元素，则其偏差和严格小于 `1`。

即式 (2.1) 给出的符号和若自由数等于 `d`，则它不超过 `d - 1`，与 `AllLarge` 矛盾。 -/
theorem freeBias {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    {x : Fin n → ℝ} (hx : x ∈ kernelBox V) (hcard : (freeSet x).card = d) :
    ∑ i ∈ freeSet x, |x i| < 1 := by
  obtain ⟨ε, hε, hle⟩ := exists_sign_sum_le hV hx
  have h1 := hbig ε hε
  rw [hcard] at hle
  linarith

/-! ## 1. 任意原列在自由基下的系数 -/

/-- **引理**：自由基恰有 `d` 个元素且自由列线性无关时，任取一列 `V.col i`，
都存在支撑在自由基上、系数向量记为 `b` 的组合表示：`V *ᵥ b = V.col i`。 -/
theorem exists_freeCoeff {V : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (h : FreeIndep V x)
    (hcard : (freeSet x).card = d) (i : Fin n) :
    ∃ b : Fin n → ℝ, (∀ k, k ∉ freeSet x → b k = 0) ∧ V *ᵥ b = V.col i := by
  classical
  let L : (freeSet x → ℝ) →ₗ[ℝ] (Fin d → ℝ) :=
    { toFun := fun c => ∑ j : freeSet x, c j • V.col (j : Fin n)
      map_add' := fun a b => by
        simp only [Pi.add_apply, add_smul, Finset.sum_add_distrib]
      map_smul' := fun r a => by
        rw [Finset.smul_sum]
        refine Finset.sum_congr rfl fun j _ => ?_
        show (r * a j) • V.col (j : Fin n) = r • (a j • V.col (j : Fin n))
        rw [← smul_assoc, ← smul_eq_mul] }
  have hcoeff : ∀ c : freeSet x → ℝ, L c = ∑ j : freeSet x, c j • V.col (j : Fin n) :=
    fun _ => rfl
  have hinj : Function.Injective L := by
    intro c c' hcc
    have hzero : L (c - c') = 0 := by rw [map_sub, hcc, sub_self]
    have hlin : LinearIndependent ℝ (freeCols V x) := (freeIndep_iff_linearIndependent V x).mp h
    have h0 := (Fintype.linearIndependent_iff.mp hlin) (c - c')
      (by simpa only [freeCols, hcoeff] using hzero)
    funext j
    exact sub_eq_zero.mp (h0 j)
  have hfin : Module.finrank ℝ (freeSet x → ℝ) = Module.finrank ℝ (Fin d → ℝ) := by
    rw [Module.finrank_fintype_fun_eq_card, Module.finrank_fintype_fun_eq_card,
      Fintype.card_coe, Fintype.card_fin, hcard]
  have hsurj : Function.Surjective L :=
    (LinearMap.injective_iff_surjective_of_finrank_eq_finrank hfin).mp hinj
  obtain ⟨c, hc⟩ := hsurj (V.col i)
  let b : Fin n → ℝ := fun k => if hk : k ∈ freeSet x then c ⟨k, hk⟩ else 0
  refine ⟨b, ?_, ?_⟩
  · intro k hk
    dsimp only [b]
    rw [dif_neg hk]
  · have hsupp : ∀ k, k ∉ freeSet x → b k = 0 := by
      intro k hk
      dsimp only [b]
      rw [dif_neg hk]
    rw [mulVec_of_support_free hsupp]
    have hkey : (∑ k ∈ freeSet x, b k • V.col k) = ∑ j : freeSet x, c j • V.col (j : Fin n) := by
      rw [Finset.sum_subtype (s := freeSet x) (p := fun k => k ∈ freeSet x) (fun k => Iff.rfl)
        (fun k => b k • V.col k)]
      refine Finset.sum_congr rfl fun j _ => ?_
      dsimp only [b]
      rw [dif_pos j.2]
    rw [hkey]
    exact hc

/-! ## 2. 正换基系数（论文引理 5.2） -/

/-- **论文引理 5.2**：设 `A` 逐列严格对角占优且可逆，`u` 是 ℓ₁ 单位向量且 `u j > 1/2`，
`A b = u`，则 `b j > 0`。 -/
theorem pivot {A : Matrix (Fin d) (Fin d) ℝ} {b u : Fin d → ℝ} {j : Fin d}
    (hindep : LinearIndependent ℝ A.col)
    (hdom : ∀ k, (∑ i ∈ Finset.univ.erase k, |A i k|) < A k k)
    (hb : A *ᵥ b = u) (hu1 : l1 u = 1) (huj : (1 / 2 : ℝ) < u j) : 0 < b j := by
  classical
  have hunit : IsUnit A := Matrix.linearIndependent_cols_iff_isUnit.mp hindep
  have hdet : IsUnit A.det := (Matrix.isUnit_iff_isUnit_det A).mp hunit
  have hdetT : IsUnit (Aᵀ).det := by rwa [Matrix.det_transpose]
  set z : Fin d → ℝ := (Aᵀ)⁻¹ *ᵥ Pi.single j 1 with hzdef
  have hzrow : Aᵀ *ᵥ z = Pi.single j (1 : ℝ) := by
    rw [hzdef, Matrix.mulVec_mulVec, Matrix.mul_nonsing_inv Aᵀ hdetT, Matrix.one_mulVec]
  have hzrow' : ∀ k, (Aᵀ *ᵥ z) k = ∑ i, A i k * z i := by
    intro k
    rw [Matrix.mulVec_apply, dotProduct]
    exact Finset.sum_congr rfl fun i _ => by
      simp only [Matrix.row_apply, Matrix.transpose_apply]
  -- 最大值点
  obtain ⟨k, -, hkmax⟩ := Finset.exists_max_image (Finset.univ : Finset (Fin d))
    (fun i => |z i|) ⟨j, Finset.mem_univ j⟩
  have hdiag_pos : ∀ i : Fin d, 0 < A i i := by
    intro i
    have h2 : 0 ≤ ∑ r ∈ Finset.univ.erase i, |A r i| := Finset.sum_nonneg fun _ _ => abs_nonneg _
    linarith [hdom i]
  have hkj : k = j := by
    by_contra hne
    have hrow : ∑ i, A i k * z i = 0 := by
      have h1 : (Aᵀ *ᵥ z) k = (Pi.single j (1 : ℝ) : Fin d → ℝ) k := by rw [hzrow]
      rw [hzrow' k] at h1
      rw [Pi.single_eq_of_ne hne 1] at h1
      exact h1
    have hsplit : (∑ i ∈ Finset.univ.erase k, A i k * z i) + A k k * z k = 0 := by
      rw [Finset.sum_erase_add _ _ (Finset.mem_univ k), hrow]
    have hAkzk : A k k * z k = -(∑ i ∈ Finset.univ.erase k, A i k * z i) := by linarith
    have hbound : A k k * |z k| ≤ (∑ i ∈ Finset.univ.erase k, |A i k|) * |z k| := by
      calc A k k * |z k| = |A k k * z k| := by rw [abs_mul, abs_of_pos (hdiag_pos k)]
        _ = |∑ i ∈ Finset.univ.erase k, A i k * z i| := by rw [hAkzk, abs_neg]
        _ ≤ ∑ i ∈ Finset.univ.erase k, |A i k * z i| := Finset.abs_sum_le_sum_abs _ _
        _ = ∑ i ∈ Finset.univ.erase k, |A i k| * |z i| :=
            Finset.sum_congr rfl fun i _ => by rw [abs_mul]
        _ ≤ ∑ i ∈ Finset.univ.erase k, |A i k| * |z k| :=
            Finset.sum_le_sum fun i _ =>
              mul_le_mul_of_nonneg_left (hkmax i (Finset.mem_univ i)) (abs_nonneg _)
        _ = (∑ i ∈ Finset.univ.erase k, |A i k|) * |z k| := (Finset.sum_mul _ _ _).symm
    have hzk0 : z k = 0 := by
      by_contra hzk_ne
      have hpos : 0 < A k k - ∑ i ∈ Finset.univ.erase k, |A i k| := by linarith [hdom k]
      have hpos2 : 0 < (A k k - ∑ i ∈ Finset.univ.erase k, |A i k|) * |z k| :=
        mul_pos hpos (abs_pos.mpr hzk_ne)
      linarith
    have hzall : ∀ i, z i = 0 := by
      intro i
      have h1 : |z i| ≤ |z k| := hkmax i (Finset.mem_univ i)
      rw [hzk0, abs_zero] at h1
      exact abs_eq_zero.mp (le_antisymm h1 (abs_nonneg _))
    have hsingle : (Pi.single j (1 : ℝ) : Fin d → ℝ) = 0 := by
      have hz0 : z = 0 := funext hzall
      rw [← hzrow, hz0, Matrix.mulVec_zero]
    have hcontra := congrFun hsingle j
    rw [Pi.single_eq_same, Pi.zero_apply] at hcontra
    norm_num at hcontra
  have hmax : ∀ i, |z i| ≤ |z j| := by
    intro i
    have h1 := hkmax i (Finset.mem_univ i)
    rwa [hkj] at h1
  have hzj_ne : z j ≠ 0 := by
    intro h0
    have hzall : z = 0 := by
      funext i
      have h1 := hmax i
      rw [h0, abs_zero] at h1
      exact abs_eq_zero.mp (le_antisymm h1 (abs_nonneg _))
    have hsingle : (Pi.single j (1 : ℝ) : Fin d → ℝ) = 0 := by
      rw [← hzrow, hzall, Matrix.mulVec_zero]
    have hcontra := congrFun hsingle j
    rw [Pi.single_eq_same, Pi.zero_apply] at hcontra
    norm_num at hcontra
  have hzj_pos : 0 < z j := by
    have hrowj : ∑ i, A i j * z i = 1 := by
      have h1 : (Aᵀ *ᵥ z) j = (Pi.single j (1 : ℝ) : Fin d → ℝ) j := by rw [hzrow]
      rw [hzrow' j, Pi.single_eq_same] at h1
      exact h1
    have hsplitj : (∑ i ∈ Finset.univ.erase j, A i j * z i) + A j j * z j = 1 := by
      rw [Finset.sum_erase_add _ _ (Finset.mem_univ j)]
      exact hrowj
    have hTbound : |∑ i ∈ Finset.univ.erase j, A i j * z i|
        ≤ (∑ i ∈ Finset.univ.erase j, |A i j|) * |z j| := by
      calc |∑ i ∈ Finset.univ.erase j, A i j * z i|
          ≤ ∑ i ∈ Finset.univ.erase j, |A i j * z i| := Finset.abs_sum_le_sum_abs _ _
        _ = ∑ i ∈ Finset.univ.erase j, |A i j| * |z i| :=
            Finset.sum_congr rfl fun i _ => by rw [abs_mul]
        _ ≤ ∑ i ∈ Finset.univ.erase j, |A i j| * |z j| :=
            Finset.sum_le_sum fun i _ =>
              mul_le_mul_of_nonneg_left (hmax i) (abs_nonneg _)
        _ = (∑ i ∈ Finset.univ.erase j, |A i j|) * |z j| := (Finset.sum_mul _ _ _).symm
    by_contra hcon
    push Not at hcon
    have hTle : ∑ i ∈ Finset.univ.erase j, A i j * z i
        ≤ (∑ i ∈ Finset.univ.erase j, |A i j|) * |z j| := le_trans (le_abs_self _) hTbound
    have habs : |z j| = -z j := abs_of_nonpos hcon
    have hDpos : 0 < A j j - ∑ i ∈ Finset.univ.erase j, |A i j| := by linarith [hdom j]
    have hstep : (A j j - ∑ i ∈ Finset.univ.erase j, |A i j|) * z j ≥ 1 := by
      have h2 : ∑ i ∈ Finset.univ.erase j, A i j * z i
          ≤ (∑ i ∈ Finset.univ.erase j, |A i j|) * (-z j) := by
        rw [habs] at hTle
        exact hTle
      nlinarith [hsplitj, h2]
    have h3 : (A j j - ∑ i ∈ Finset.univ.erase j, |A i j|) * z j ≤ 0 := by
      have h4 : 0 ≤ A j j - ∑ i ∈ Finset.univ.erase j, |A i j| := le_of_lt hDpos
      have h5 := mul_nonpos_of_nonneg_of_nonpos h4 hcon
      linarith [h5]
    linarith
  have hzu_eq : z ⬝ᵥ u = b j := by
    calc z ⬝ᵥ u = z ⬝ᵥ (A *ᵥ b) := by rw [hb]
      _ = (Aᵀ *ᵥ z) ⬝ᵥ b := by rw [Matrix.dotProduct_mulVec, Matrix.mulVec_transpose]
      _ = (Pi.single j (1 : ℝ) : Fin d → ℝ) ⬝ᵥ b := by rw [hzrow]
      _ = b j := by rw [dotProduct_comm, dotProduct_single, mul_one]
  have hzu_pos : 0 < z ⬝ᵥ u := by
    have hsumu : ∑ i ∈ Finset.univ.erase j, |u i| = 1 - u j := by
      have h := Finset.sum_erase_add (Finset.univ : Finset (Fin d)) (fun i => |u i|)
        (Finset.mem_univ j)
      have hujabs : |u j| = u j := abs_of_pos (by linarith)
      rw [l1] at hu1
      linarith
    have hzmax : ∀ i, |z i| ≤ z j := by
      intro i
      have h1 := hmax i
      rwa [abs_of_pos hzj_pos] at h1
    have hterm : ∀ i ∈ Finset.univ.erase j, z i * u i ≥ -(z j * |u i|) := by
      intro i _
      have h1 : |z i| * |u i| ≤ z j * |u i| :=
        mul_le_mul_of_nonneg_right (hzmax i) (abs_nonneg _)
      have h2 : z i * u i ≥ -(|z i| * |u i|) := by
        have := neg_abs_le (z i * u i)
        rwa [abs_mul] at this
      linarith
    have hsum : ∑ i ∈ Finset.univ.erase j, z i * u i
        ≥ -(z j * ∑ i ∈ Finset.univ.erase j, |u i|) := by
      rw [Finset.mul_sum, ← Finset.sum_neg_distrib]
      exact Finset.sum_le_sum hterm
    have hsum' : ∑ i ∈ Finset.univ.erase j, z i * u i ≥ z j * u j - z j := by
      rw [hsumu] at hsum
      nlinarith [hsum]
    have hsplit := Finset.sum_erase_add (Finset.univ : Finset (Fin d)) (fun i => z i * u i)
      (Finset.mem_univ j)
    rw [dotProduct]
    nlinarith [hsplit, hsum', hzj_pos, huj]
  rw [← hzu_eq]
  exact hzu_pos

/-! ## 3. 释放方向与单父交换（论文引理 5.1） -/

/-- 释放饱和列 `i₀` 时沿核盒的直线方向。

`x i₀ • b` 是"其余坐标的补偿位移"，`Pi.single i₀ (-(x i₀))` 把第 `i₀` 个坐标以单位速度
推向原点。 -/
noncomputable def releaseDir {V : Matrix (Fin d) (Fin n) ℝ} (x : Fin n → ℝ) (i₀ : Fin n)
    (b : Fin n → ℝ) : Fin n → ℝ := x i₀ • b + Pi.single i₀ (-(x i₀))

private lemma op_smul_real {ι : Type*} (c : ℝ) (v : ι → ℝ) :
    MulOpposite.op c • v = c • v := by
  ext i
  simp only [Pi.smul_apply, smul_eq_mul]
  exact mul_comm _ _

private lemma releaseDir_apply_of_ne {V : Matrix (Fin d) (Fin n) ℝ} (x : Fin n → ℝ)
    {i₀ k : Fin n} (h : k ≠ i₀) (b : Fin n → ℝ) :
    releaseDir (V := V) x i₀ b k = x i₀ * b k := by
  simp only [releaseDir, Pi.add_apply, Pi.smul_apply, smul_eq_mul, Pi.single_eq_of_ne h, add_zero]

private lemma releaseDir_apply_self {V : Matrix (Fin d) (Fin n) ℝ} (x : Fin n → ℝ)
    (i₀ : Fin n) (b : Fin n → ℝ) (hb : b i₀ = 0) :
    releaseDir (V := V) x i₀ b i₀ = -(x i₀) := by
  simp only [releaseDir, Pi.add_apply, Pi.smul_apply, smul_eq_mul, Pi.single_eq_same, hb,
    mul_zero, zero_add]

private lemma l1_sum_le {ι : Type*} (s : Finset ι) (f : ι → (Fin d → ℝ)) :
    l1 (∑ i ∈ s, f i) ≤ ∑ i ∈ s, l1 (f i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp
  | insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha]
      calc l1 (f a + ∑ i ∈ s, f i) ≤ l1 (f a) + l1 (∑ i ∈ s, f i) := l1_add_le _ _
        _ ≤ l1 (f a) + ∑ i ∈ s, l1 (f i) := by linarith

private noncomputable def exitTime (xk c : ℝ) : ℝ :=
  if c = 0 then 2 else if 0 < c then (1 - xk) / c else (-1 - xk) / c

private lemma exitTime_pos {xk c : ℝ} (hxk : |xk| < 1) : 0 < exitTime xk c := by
  have h1 := (abs_lt.mp hxk).1
  have h2 := (abs_lt.mp hxk).2
  unfold exitTime
  by_cases hc : c = 0
  · rw [if_pos hc]; norm_num
  · rw [if_neg hc]
    by_cases hcpos : 0 < c
    · rw [if_pos hcpos]
      exact div_pos (by linarith) hcpos
    · rw [if_neg hcpos]
      have hcneg : c < 0 := lt_of_le_of_ne (not_lt.mp hcpos) hc
      exact div_pos_of_neg_of_neg (by linarith) hcneg

private lemma abs_add_mul_le_one {xk c : ℝ} (hxk : |xk| < 1) {t' : ℝ} (h0 : 0 ≤ t')
    (ht : t' ≤ exitTime xk c) : |xk + t' * c| ≤ 1 := by
  have h1 := (abs_lt.mp hxk).1
  have h2 := (abs_lt.mp hxk).2
  unfold exitTime at ht
  by_cases hc : c = 0
  · rw [if_pos hc] at ht
    rw [hc, mul_zero, add_zero, abs_le]
    exact ⟨by linarith, by linarith⟩
  · rw [if_neg hc] at ht
    by_cases hcpos : 0 < c
    · rw [if_pos hcpos] at ht
      have hkey : t' * c ≤ 1 - xk := by
        have h := mul_le_mul_of_nonneg_right ht (le_of_lt hcpos)
        rwa [div_mul_cancel₀ _ hc] at h
      have htc : 0 ≤ t' * c := mul_nonneg h0 (le_of_lt hcpos)
      rw [abs_le]
      exact ⟨by linarith, by linarith⟩
    · rw [if_neg hcpos] at ht
      have hcneg : c < 0 := lt_of_le_of_ne (not_lt.mp hcpos) hc
      have hkey : -1 - xk ≤ t' * c := by
        have h := mul_le_mul_of_nonpos_right ht (le_of_lt hcneg)
        rwa [div_mul_cancel₀ _ hc] at h
      have htc : t' * c ≤ 0 := mul_nonpos_of_nonneg_of_nonpos h0 (le_of_lt hcneg)
      rw [abs_le]
      exact ⟨by linarith, by linarith⟩

private lemma abs_add_mul_lt_one {xk c : ℝ} (hxk : |xk| < 1) {t' : ℝ} (h0 : 0 ≤ t')
    (ht : t' < exitTime xk c) : |xk + t' * c| < 1 := by
  have h1 := (abs_lt.mp hxk).1
  have h2 := (abs_lt.mp hxk).2
  unfold exitTime at ht
  by_cases hc : c = 0
  · rw [if_pos hc] at ht
    rw [hc, mul_zero, add_zero]
    exact abs_lt.mpr ⟨h1, h2⟩
  · rw [if_neg hc] at ht
    by_cases hcpos : 0 < c
    · rw [if_pos hcpos] at ht
      have hkey : t' * c < 1 - xk := by
        have h := mul_lt_mul_of_pos_right ht hcpos
        rwa [div_mul_cancel₀ _ hc] at h
      have htc : 0 ≤ t' * c := mul_nonneg h0 (le_of_lt hcpos)
      rw [abs_lt]
      exact ⟨by linarith, by linarith⟩
    · rw [if_neg hcpos] at ht
      have hcneg : c < 0 := lt_of_le_of_ne (not_lt.mp hcpos) hc
      have hkey : -1 - xk < t' * c := by
        have h := mul_lt_mul_of_neg_right ht hcneg
        rwa [div_mul_cancel₀ _ hc] at h
      have htc : t' * c ≤ 0 := mul_nonpos_of_nonneg_of_nonpos h0 (le_of_lt hcneg)
      rw [abs_lt]
      exact ⟨by linarith, by linarith⟩

private lemma abs_add_mul_exitTime {xk c : ℝ} (hc : c ≠ 0) :
    |xk + exitTime xk c * c| = 1 := by
  unfold exitTime
  rw [if_neg hc]
  by_cases hcpos : 0 < c
  · rw [if_pos hcpos, div_mul_cancel₀ _ hc,
      show xk + (1 - xk) = 1 from by ring, abs_one]
  · rw [if_neg hcpos, div_mul_cancel₀ _ hc,
      show xk + (-1 - xk) = -1 from by ring, abs_neg, abs_one]


/-- **论文引理 5.1（单父交换，带符号信息）**。

在任一核顶点释放一根饱和原列 `i₀`，沿向内核方向 `releaseDir x i₀ b` 走到下一个顶点：
必在 `t ∈ (0,2)` 处有**且仅有**一根旧自由列 `j` 先碰界，释放的原列进入自由基。

最后一个合取项给出了精确符号：离开坐标的新值等于主符号 `x i₀` **当且仅当** `b j > 0`
（在论文中有标签、定向的基里，这正是引理 5.2 `pivot` 提供的条件）。 -/
theorem exchange_signed {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    {x : Fin n → ℝ} (hx : x ∈ kernelBox V) (hind : FreeIndep V x)
    (hcard : (freeSet x).card = d) {i₀ : Fin n} (hi₀ : i₀ ∉ freeSet x) {b : Fin n → ℝ}
    (hb : V *ᵥ b = V.col i₀) (hbsupp : ∀ k, k ∉ freeSet x → b k = 0) :
    ∃ (t : ℝ) (j : Fin n), 0 < t ∧ t < 2 ∧
      (x + t • releaseDir (V := V) x i₀ b) ∈ kernelBox V ∧
      FreeIndep V (x + t • releaseDir (V := V) x i₀ b) ∧
      (freeSet (x + t • releaseDir (V := V) x i₀ b)).card = d ∧
      j ∈ freeSet x ∧ j ∉ freeSet (x + t • releaseDir (V := V) x i₀ b) ∧
      freeSet (x + t • releaseDir (V := V) x i₀ b) = insert i₀ ((freeSet x).erase j) ∧
      ((x + t • releaseDir (V := V) x i₀ b) j = 1 ∨
        (x + t • releaseDir (V := V) x i₀ b) j = -1) ∧
      (0 < b j → (x + t • releaseDir (V := V) x i₀ b) j = x i₀) := by
  classical
  set r : Fin n → ℝ := releaseDir (V := V) x i₀ b with hr
  have hsat : |x i₀| = 1 :=
    le_antisymm (hx.2 i₀) (not_lt.mp fun h => hi₀ (mem_freeSet.mpr h))
  have hb0 : b i₀ = 0 := hbsupp i₀ hi₀
  have hr_free : ∀ k ∈ freeSet x, r k = x i₀ * b k := by
    intro k hk
    rw [hr]
    exact releaseDir_apply_of_ne x (fun h => hi₀ (by rw [← h]; exact hk)) b
  have hr_i₀ : r i₀ = -(x i₀) := by
    rw [hr]
    exact releaseDir_apply_self x i₀ b hb0
  have hr_out : ∀ k, k ∉ freeSet x → k ≠ i₀ → r k = 0 := by
    intro k hk hkne
    rw [hr, releaseDir_apply_of_ne x hkne b, hbsupp k hk, mul_zero]
  have hr_ker : V *ᵥ r = 0 := by
    rw [hr]
    simp only [releaseDir, Matrix.mulVec_add, Matrix.mulVec_smul, hb, Matrix.mulVec_single]
    rw [op_smul_real, ← add_smul, add_neg_cancel, zero_smul]
  have hFne : (freeSet x).Nonempty := by
    rw [Finset.nonempty_iff_ne_empty]
    intro hemp
    have hbzero : b = 0 := by
      funext k
      exact hbsupp k (by rw [hemp]; exact Finset.notMem_empty k)
    have hcol : V.col i₀ = 0 := by rw [← hb, hbzero, Matrix.mulVec_zero]
    have h2 : l1 (V.col i₀) = 1 := hV i₀
    rw [hcol] at h2
    simp at h2
  let τ : Fin n → ℝ := fun k => exitTime (x k) (x i₀ * b k)
  have hτeq : ∀ k, τ k = exitTime (x k) (x i₀ * b k) := fun k => rfl
  set τs : ℝ := (freeSet x).inf' hFne τ with hτs
  have hτpos : ∀ k ∈ freeSet x, 0 < τ k := by
    intro k hk
    rw [hτeq k]
    exact exitTime_pos (mem_freeSet.mp hk)
  have hτs_pos : 0 < τs := by
    rw [hτs]
    rw [lt_inf'_iff hFne]
    exact hτpos
  set T : ℝ := min 2 τs with hT
  have hTpos : 0 < T := by rw [hT]; exact lt_min (by norm_num) hτs_pos
  have hTle2 : T ≤ 2 := by rw [hT]; exact min_le_left _ _
  have hTle_s : T ≤ τs := by rw [hT]; exact min_le_right _ _
  have hTle_τ : ∀ k ∈ freeSet x, T ≤ τ k := by
    intro k hk
    have h1 : τs ≤ τ k := by rw [hτs]; exact Finset.inf'_le τ hk
    linarith
  set xt : Fin n → ℝ := x + T • r with hxt
  have hbox_le : ∀ k ∈ freeSet x, |x k + T * (x i₀ * b k)| ≤ 1 := by
    intro k hk
    have h1 : T ≤ exitTime (x k) (x i₀ * b k) := by rw [← hτeq k]; exact hTle_τ k hk
    exact abs_add_mul_le_one (mem_freeSet.mp hk) (le_of_lt hTpos) h1
  have hxt_free : ∀ k ∈ freeSet x, xt k = x k + T * (x i₀ * b k) := by
    intro k hk
    rw [hxt]
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hr_free k hk]
  have hxt_i₀ : xt i₀ = x i₀ * (1 - T) := by
    rw [hxt]
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hr_i₀]
    ring
  have hxt_out : ∀ k, k ∉ freeSet x → k ≠ i₀ → xt k = x k := by
    intro k hk hkne
    rw [hxt]
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul, hr_out k hk hkne, mul_zero, add_zero]
  have hxt_ker : V *ᵥ xt = 0 := by
    rw [hxt, Matrix.mulVec_add, Matrix.mulVec_smul, hr_ker, smul_zero, hx.1, add_zero]
  have hxt_box : xt ∈ kernelBox V := by
    refine ⟨hxt_ker, fun k => ?_⟩
    by_cases hk : k ∈ freeSet x
    · rw [hxt_free k hk]; exact hbox_le k hk
    · by_cases hki : k = i₀
      · rw [hki]
        rw [hxt_i₀]
        have h2 : |x i₀ * (1 - T)| = |1 - T| := by rw [abs_mul, hsat, one_mul]
        rw [h2, abs_le]
        exact ⟨by linarith, by linarith⟩
      · rw [hxt_out k hk hki]; exact hx.2 k
  have hTlt2 : T < 2 := by
    by_contra hge
    have hge2 : 2 ≤ T := not_lt.mp hge
    have hT2 : T = 2 := le_antisymm hTle2 hge2
    have hsub : freeSet xt ⊆ freeSet x := by
      intro k hk
      by_contra hkx
      by_cases hki : k = i₀
      · rw [hki] at hk
        have h1 : |x i₀ * (1 - (2:ℝ))| = 1 := by rw [abs_mul, hsat, one_mul]; norm_num
        rw [mem_freeSet, hxt_i₀, hT2, h1] at hk
        exact absurd hk (lt_irrefl 1)
      · have h2 : |x k| = 1 := le_antisymm (hx.2 k) (not_lt.mp fun h => hkx (mem_freeSet.mpr h))
        rw [mem_freeSet, hxt_out k hkx hki, h2] at hk
        exact absurd hk (lt_irrefl 1)
    have hcardy : (freeSet xt).card = d := by
      have h1 : d ≤ (freeSet xt).card := card_freeSet_ge_of_allLarge hV hbig hxt_box
      have h2 : (freeSet xt).card ≤ d := by rw [← hcard]; exact Finset.card_le_card hsub
      omega
    have heq : freeSet xt = freeSet x :=
      Finset.eq_of_subset_of_card_le hsub (by rw [hcardy, hcard])
    have hbias_y : ∑ i ∈ freeSet x, |xt i| < 1 := by
      have h1 := freeBias hV hbig hxt_box hcardy
      rwa [heq] at h1
    have hbias_x : ∑ i ∈ freeSet x, |x i| < 1 := freeBias hV hbig hx hcard
    have hb_lt : ∑ i ∈ freeSet x, |b i| < 1 := by
      have hpt : ∀ i ∈ freeSet x, |b i| ≤ (|xt i| + |x i|) / 2 := by
        intro i hi
        have ha : xt i - x i = 2 * (x i₀ * b i) := by
          rw [hxt_free i hi, hT2]; ring
        have hb' : |b i| = |xt i - x i| / 2 := by
          rw [ha, abs_mul, show |(2:ℝ)| = 2 by norm_num, abs_mul, hsat, one_mul]
          ring
        have hab : |xt i + -(x i)| ≤ |xt i| + |x i| := by
          have h := abs_add_le (xt i) (-(x i))
          rwa [abs_neg] at h
        rw [hb', sub_eq_add_neg]
        exact div_le_div_of_nonneg_right hab (by norm_num)
      have hsum := Finset.sum_le_sum hpt
      have hsplit : ∑ i ∈ freeSet x, (|xt i| + |x i|) / 2
          = (∑ i ∈ freeSet x, |xt i| + ∑ i ∈ freeSet x, |x i|) / 2 := by
        rw [← Finset.sum_div, Finset.sum_add_distrib]
      rw [hsplit] at hsum
      linarith
    have hcontra : (1:ℝ) ≤ ∑ i ∈ freeSet x, |b i| := by
      have h2 : l1 (V.col i₀) = 1 := hV i₀
      have h1 : l1 (V.col i₀) ≤ ∑ i ∈ freeSet x, |b i| := by
        have hcol : V.col i₀ = ∑ i ∈ freeSet x, b i • V.col i := by
          rw [← hb, mulVec_of_support_free hbsupp]
        rw [hcol]
        calc l1 (∑ i ∈ freeSet x, b i • V.col i)
            ≤ ∑ i ∈ freeSet x, l1 (b i • V.col i) := l1_sum_le _ _
          _ = ∑ i ∈ freeSet x, |b i| := by
              refine Finset.sum_congr rfl fun i _ => ?_
              have hc : l1 (V.col i) = 1 := by simpa only [l1, Matrix.col_apply] using hV i
              rw [l1_smul, hc, mul_one]
      linarith
    linarith
  have hτs_lt2 : τs < 2 := by
    by_contra h
    have h2 : 2 ≤ τs := not_lt.mp h
    have h3 : T = 2 := by rw [hT]; exact min_eq_left h2
    linarith
  have hT_eq : T = τs := by rw [hT]; exact min_eq_right (le_of_lt hτs_lt2)
  let Q : Finset (Fin n) := (freeSet x).filter (fun k => T = τ k)
  have hQmem : ∀ k, k ∈ Q ↔ k ∈ freeSet x ∧ T = τ k := by
    intro k
    dsimp only [Q]
    exact Finset.mem_filter
  have hQsub : Q ⊆ freeSet x := by
    intro k hk
    exact ((hQmem k).mp hk).1
  have hQne : Q.Nonempty := by
    obtain ⟨k₀, hk₀, hk₀eq⟩ := Finset.exists_mem_eq_inf' hFne τ
    refine ⟨k₀, ?_⟩
    rw [hQmem]
    exact ⟨hk₀, by rw [hT_eq, hτs, hk₀eq]⟩
  have hτ_lt_iff : ∀ k ∈ freeSet x, (T < τ k ↔ k ∉ Q) := by
    intro k hk
    constructor
    · intro h hQ
      have h1 := (hQmem k).mp hQ
      linarith [h1.2]
    · intro hQ
      have h1 : T ≤ τ k := hTle_τ k hk
      rcases lt_or_eq_of_le h1 with h | h
      · exact h
      · exfalso
        exact hQ ((hQmem k).mpr ⟨hk, h⟩)
  have hxt_free_lt : ∀ k ∈ freeSet x, k ∉ Q → |xt k| < 1 := by
    intro k hk hkQ
    have h1 : T < exitTime (x k) (x i₀ * b k) := by
      rw [← hτeq k]
      exact (hτ_lt_iff k hk).mpr hkQ
    rw [hxt_free k hk]
    exact abs_add_mul_lt_one (mem_freeSet.mp hk) (le_of_lt hTpos) h1
  have hQ_abs : ∀ k ∈ Q, |xt k| = 1 := by
    intro k hkQ
    have hk : k ∈ freeSet x := hQsub hkQ
    have hteq : T = τ k := ((hQmem k).mp hkQ).2
    have hbne : x i₀ * b k ≠ 0 := by
      intro h0
      have h2 : τ k = 2 := by
        rw [hτeq k]
        simp [exitTime, h0]
      linarith [hTlt2, hteq, h2]
    rw [hxt_free k hk, hteq, hτeq k]
    exact abs_add_mul_exitTime hbne
  have hfree_xt : freeSet xt = insert i₀ (freeSet x \ Q) := by
    ext k
    rw [mem_freeSet]
    constructor
    · intro hk
      by_cases hkx : k ∈ freeSet x
      · rw [Finset.mem_insert, Finset.mem_sdiff]
        exact Or.inr ⟨hkx, fun hQ => absurd hk (not_lt.mpr (le_of_eq (hQ_abs k hQ).symm))⟩
      · by_cases hki : k = i₀
        · rw [hki]; rw [Finset.mem_insert]; exact Or.inl rfl
        · exfalso
          have h2 : |x k| = 1 := le_antisymm (hx.2 k) (not_lt.mp fun h => hkx (mem_freeSet.mpr h))
          rw [hxt_out k hkx hki, h2] at hk
          exact absurd hk (lt_irrefl 1)
    · intro hk
      rw [Finset.mem_insert, Finset.mem_sdiff] at hk
      rcases hk with hki | ⟨hkx, hkQ⟩
      · rw [hki]
        rw [hxt_i₀]
        have h2 : |x i₀ * (1 - T)| = |1 - T| := by rw [abs_mul, hsat, one_mul]
        rw [h2, abs_lt]
        exact ⟨by linarith, by linarith⟩
      · exact hxt_free_lt k hkx hkQ
  have hQcard_le : Q.card ≤ 1 := by
    have hQd : Q.card ≤ d := by rw [← hcard]; exact Finset.card_le_card hQsub
    have h1 : d ≤ (freeSet xt).card := card_freeSet_ge_of_allLarge hV hbig hxt_box
    have h2 : (freeSet xt).card = d - Q.card + 1 := by
      rw [hfree_xt, Finset.card_insert_of_notMem (fun h => hi₀ (Finset.mem_sdiff.mp h).1),
        Finset.card_sdiff_of_subset hQsub, hcard]
    omega
  have hQcard1 : Q.card = 1 := by
    have := Finset.card_pos.mpr hQne
    omega
  obtain ⟨j₀, hQj⟩ := Finset.card_eq_one.mp hQcard1
  have hjmem : j₀ ∈ freeSet x := hQsub (by rw [hQj]; exact Finset.mem_singleton_self j₀)
  have hjne : j₀ ≠ i₀ := fun h => hi₀ (h ▸ hjmem)
  have hfree_final : freeSet xt = insert i₀ ((freeSet x).erase j₀) := by
    rw [hfree_xt, hQj, Finset.sdiff_singleton_eq_erase]
  have hcard_final : (freeSet xt).card = d := by
    have hd1 : 1 ≤ d := by
      have h := Finset.card_pos.mpr ⟨j₀, hjmem⟩
      rw [hcard] at h
      omega
    rw [hfree_final, Finset.card_insert_of_notMem (fun h => hi₀ (Finset.mem_erase.mp h).2),
      Finset.card_erase_of_mem hjmem, hcard]
    omega
  have hfind : FreeIndep V xt := by
    intro g hg hsum
    have hcol : V.col i₀ = ∑ i ∈ freeSet x, b i • V.col i := by
      rw [← hb, mulVec_of_support_free hbsupp]
    let c : Fin n → ℝ := fun i =>
      if i ∈ freeSet x then (if i = j₀ then g i₀ * b i else g i₀ * b i + g i) else 0
    have hcsupp : ∀ i, i ∉ freeSet x → c i = 0 := by
      intro i hi
      dsimp only [c]
      rw [if_neg hi]
    have hcsum : ∑ i ∈ freeSet x, c i • V.col i = 0 := by
      have hsum' : g i₀ • V.col i₀ + ∑ i ∈ (freeSet x).erase j₀, g i • V.col i = 0 := by
        rw [← hsum, hfree_final, Finset.sum_insert (fun h => hi₀ (Finset.mem_erase.mp h).2)]
      have hA : ∑ i ∈ freeSet x, c i • V.col i
          = ∑ i ∈ freeSet x, ((g i₀ * b i) • V.col i)
            + ∑ i ∈ freeSet x, ((if i = j₀ then (0:ℝ) else g i) • V.col i) := by
        rw [← Finset.sum_add_distrib]
        refine Finset.sum_congr rfl fun i hi => ?_
        dsimp only [c]
        rw [if_pos hi]
        by_cases hij : i = j₀
        · rw [if_pos hij, if_pos hij, zero_smul, add_zero]
        · rw [if_neg hij, if_neg hij, add_smul]
      have hB : ∑ i ∈ freeSet x, ((g i₀ * b i) • V.col i) = g i₀ • V.col i₀ := by
        rw [hcol, Finset.smul_sum]
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [← smul_assoc, ← smul_eq_mul]
      have hC : ∑ i ∈ freeSet x, ((if i = j₀ then (0:ℝ) else g i) • V.col i)
          = ∑ i ∈ (freeSet x).erase j₀, g i • V.col i := by
        have hsplit : ∑ i ∈ freeSet x, ((if i = j₀ then (0:ℝ) else g i) • V.col i)
            = (∑ i ∈ (freeSet x).erase j₀, ((if i = j₀ then (0:ℝ) else g i) • V.col i))
              + (if j₀ = j₀ then (0:ℝ) else g j₀) • V.col j₀ := by
          rw [Finset.sum_erase_add _ _ hjmem]
        rw [hsplit, if_pos rfl, zero_smul, add_zero]
        exact Finset.sum_congr rfl fun i hi =>
          by rw [if_neg (Finset.mem_erase.mp hi).1]
      rw [hA, hB, hC, hsum']
    have hc0 := hind c hcsupp hcsum
    have hgj : g i₀ = 0 := by
      have h1 : c j₀ = 0 := hc0 j₀
      dsimp only [c] at h1
      rw [if_pos hjmem, if_pos rfl] at h1
      have hbj_ne : b j₀ ≠ 0 := by
        intro hbj
        have h4 : τ j₀ = 2 := by
          rw [hτeq j₀]
          simp [exitTime, hbj, mul_zero]
        have h5 : T = τ j₀ :=
          ((hQmem j₀).mp (by rw [hQj]; exact Finset.mem_singleton_self j₀)).2
        linarith [hTlt2, h4, h5]
      exact (mul_eq_zero.mp h1).resolve_right hbj_ne
    intro i
    by_cases hi : i ∈ freeSet x
    · by_cases hij : i = j₀
      · subst hij
        exact hg i (by rw [hfree_final]; simp [Finset.mem_insert, Finset.mem_erase, hjne])
      · have h1 : c i = 0 := hc0 i
        dsimp only [c] at h1
        rw [if_pos hi, if_neg hij] at h1
        rw [hgj, zero_mul, zero_add] at h1
        exact h1
    · by_cases hii : i = i₀
      · exact hii ▸ hgj
      · exact hg i (by rw [hfree_final]; simp [Finset.mem_insert, Finset.mem_erase, hi, hii])
  have hjnmem : j₀ ∉ freeSet xt := by
    rw [hfree_final]
    simp [Finset.mem_insert, Finset.mem_erase, hjne]
  have hlast : xt j₀ = 1 ∨ xt j₀ = -1 :=
    (abs_eq (by norm_num : (0:ℝ) ≤ 1)).mp
      (hQ_abs j₀ (by rw [hQj]; exact Finset.mem_singleton_self j₀))
  -- 带符号信息：`b j₀ > 0` 时离开坐标的新值恰为主符号 `x i₀`
  have hsj : T = τ j₀ :=
    ((hQmem j₀).mp (by rw [hQj]; exact Finset.mem_singleton_self j₀)).2
  have hsign : 0 < b j₀ → xt j₀ = x i₀ := by
    intro hbj
    rcases (abs_eq (by norm_num : (0:ℝ) ≤ 1)).mp hsat with hs | hs
    · rw [hxt_free j₀ hjmem, hsj, hτeq j₀, hs]
      have hb1 : 0 < 1 * b j₀ := by simpa using hbj
      unfold exitTime
      rw [if_neg (ne_of_gt hb1), if_pos hb1, div_mul_cancel₀ _ (ne_of_gt hb1)]
      ring
    · rw [hxt_free j₀ hjmem, hsj, hτeq j₀, hs]
      have hb1 : -1 * b j₀ < 0 := by nlinarith [hbj]
      unfold exitTime
      rw [if_neg (ne_of_lt hb1), if_neg (not_lt.mpr (le_of_lt hb1)),
        div_mul_cancel₀ _ (ne_of_lt hb1)]
      ring
  exact ⟨T, j₀, hTpos, hTlt2, hxt ▸ hxt_box, hxt ▸ hfind, hxt ▸ hcard_final, hjmem,
    hxt ▸ hjnmem, hxt ▸ hfree_final, hxt ▸ hlast, fun hbj => hxt ▸ hsign hbj⟩

/-- **论文引理 5.1（单父交换）**：在任一核顶点释放一根饱和原列，沿相应向内核方向走到
下一个顶点，必有且仅有一根旧自由列先碰界；释放的原列进入自由基。

离开坐标新值的符号只能确定到差一个符号（见 `exchange_signed` 的最后一个合取项：
新值等于 `x i₀` 当且仅当 `b j > 0`）。 -/
theorem exchange {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    {x : Fin n → ℝ} (hx : x ∈ kernelBox V) (hind : FreeIndep V x)
    (hcard : (freeSet x).card = d) {i₀ : Fin n} (hi₀ : i₀ ∉ freeSet x) {b : Fin n → ℝ}
    (hb : V *ᵥ b = V.col i₀) (hbsupp : ∀ k, k ∉ freeSet x → b k = 0) :
    ∃ (t : ℝ) (j : Fin n), 0 < t ∧ t < 2 ∧
      (x + t • releaseDir (V := V) x i₀ b) ∈ kernelBox V ∧
      FreeIndep V (x + t • releaseDir (V := V) x i₀ b) ∧
      (freeSet (x + t • releaseDir (V := V) x i₀ b)).card = d ∧
      j ∈ freeSet x ∧ j ∉ freeSet (x + t • releaseDir (V := V) x i₀ b) ∧
      freeSet (x + t • releaseDir (V := V) x i₀ b) = insert i₀ ((freeSet x).erase j) ∧
      ((x + t • releaseDir (V := V) x i₀ b) j = 1 ∨
        (x + t • releaseDir (V := V) x i₀ b) j = -1) := by
  obtain ⟨t, j, h1, h2, h3, h4, h5, h6, h7, h8, h9, -⟩ :=
    exchange_signed hV hbig hx hind hcard hi₀ hb hbsupp
  exact ⟨t, j, h1, h2, h3, h4, h5, h6, h7, h8, h9⟩

end L1Balance


==> anc/formalization/L1Balance/Kernel.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 零纤维层（论文第 2 节）

  `K(V) = ker V ∩ [-1,1]^n`、自由坐标集、单位列条件、以及"最近符号舍入"不等式
  （式 (2.1)）。

  论文对应：第 2 节与引理 2.2 中的"自由数 ≤ d-1 则矛盾"这一步。
-/
import L1Balance.Basic
open Finset Matrix
namespace L1Balance
variable {d n : ℕ}
variable {V : Matrix (Fin d) (Fin n) ℝ}

def kernelBox (V : Matrix (Fin d) (Fin n) ℝ) : Set (Fin n → ℝ) :=
  {x | V *ᵥ x = 0 ∧ ∀ i, |x i| ≤ 1}
noncomputable def freeSet (x : Fin n → ℝ) : Finset (Fin n) :=
  Finset.univ.filter fun i => |x i| < 1
lemma mem_freeSet {x : Fin n → ℝ} {i : Fin n} : i ∈ freeSet x ↔ |x i| < 1 := by
  simp [freeSet]
def UnitColumns (V : Matrix (Fin d) (Fin n) ℝ) : Prop := ∀ j, l1 (fun i => V i j) = 1

/-- 矩阵作用的 ℓ₁ 界：`‖V b‖₁ ≤ ∑ᵢ |bᵢ| ‖V.col ᵢ‖₁`。 -/
lemma l1_mulVec_le {d n : ℕ} (V : Matrix (Fin d) (Fin n) ℝ) (c : Fin n → ℝ) :
    l1 (V *ᵥ c) ≤ ∑ i, |c i| * l1 (fun r => V r i) := by
  rw [l1]
  calc ∑ r, |(V *ᵥ c) r| = ∑ r, |∑ i, V r i * c i| := by
        simp only [Matrix.mulVec, dotProduct]
    _ ≤ ∑ r, ∑ i, |V r i * c i| := Finset.sum_le_sum fun r _ => Finset.abs_sum_le_sum_abs _ _
    _ = ∑ r, ∑ i, |V r i| * |c i| := by
        refine Finset.sum_congr rfl fun r _ => Finset.sum_congr rfl fun i _ => ?_
        rw [abs_mul]
    _ = ∑ i, |c i| * ∑ r, |V r i| := by
        rw [Finset.sum_comm]
        refine Finset.sum_congr rfl fun i _ => ?_
        rw [Finset.mul_sum]
        exact Finset.sum_congr rfl fun r _ => by ring

lemma abs_sgn_sub (x : ℝ) (hx : |x| ≤ 1) : |sgn x - x| = 1 - |x| := by
  rcases lt_trichotomy x 0 with h | h | h
  · have h1 : sgn x = -1 := sgn_of_nonpos (not_lt.mpr (le_of_lt h))
    have h2 : |x| = -x := abs_of_neg h
    rw [h1, h2, show (-1 : ℝ) - x = -(1 + x) from by ring, abs_neg,
      abs_of_nonneg (by linarith [(abs_le.mp hx).1])]
    ring
  · subst h; norm_num [sgn]
  · have h1 : sgn x = 1 := sgn_of_pos h
    have h2 : |x| = x := abs_of_pos h
    rw [h1, h2, show (1 : ℝ) - x = -(x - 1) from by ring, abs_neg,
      abs_of_nonpos (by linarith [(abs_le.mp hx).2])]

theorem rounding (hV : UnitColumns V) {x : Fin n → ℝ} (hx : x ∈ kernelBox V) :
    l1 (V *ᵥ (fun i => if i ∈ freeSet x then sgn (x i) else x i))
      ≤ ((freeSet x).card : ℝ) - ∑ i ∈ freeSet x, |x i| := by
  classical
  set ε : Fin n → ℝ := fun i => if i ∈ freeSet x then sgn (x i) else x i with hε
  have hdiff : ∀ j, (ε - x) j = if j ∈ freeSet x then sgn (x j) - x j else 0 := by
    intro j
    rw [hε]
    change ((if j ∈ freeSet x then sgn (x j) else x j) - x j)
        = (if j ∈ freeSet x then sgn (x j) - x j else 0)
    by_cases hj : j ∈ freeSet x
    · rw [if_pos hj, if_pos hj]
    · rw [if_neg hj, if_neg hj, sub_self]
  have hker : V *ᵥ ε = V *ᵥ (ε - x) := by rw [Matrix.mulVec_sub, hx.1, sub_zero]
  have hstep : ∀ i, |(V *ᵥ ε) i| ≤ ∑ j ∈ freeSet x, (1 - |x j|) * |V i j| := by
    intro i
    have h1 : (V *ᵥ ε) i = ∑ j, V i j * (ε - x) j := by
      rw [congrFun hker i]
      rw [Matrix.mulVec]
      rfl
    have h2 : ∑ j, V i j * (ε - x) j
        = ∑ j ∈ freeSet x, V i j * (ε - x) j := by
      rw [← Finset.sum_subset (Finset.subset_univ _) (fun j _ hj => by
        rw [hdiff j, if_neg hj]
        exact mul_zero (V i j))]
    have h3 : ∑ j ∈ freeSet x, V i j * (ε - x) j
        = ∑ j ∈ freeSet x, V i j * (sgn (x j) - x j) := by
      refine Finset.sum_congr rfl fun j hj => ?_
      rw [hdiff j, if_pos hj]
    rw [h1, h2, h3]
    calc |∑ j ∈ freeSet x, V i j * (sgn (x j) - x j)|
        ≤ ∑ j ∈ freeSet x, |V i j * (sgn (x j) - x j)| := Finset.abs_sum_le_sum_abs _ _
      _ = ∑ j ∈ freeSet x, (1 - |x j|) * |V i j| := by
          refine Finset.sum_congr rfl fun j hj => ?_
          rw [abs_mul, abs_sgn_sub (x j) (le_of_lt (mem_freeSet.mp hj)), mul_comm]
  calc l1 (V *ᵥ ε)
      ≤ ∑ i, ∑ j ∈ freeSet x, (1 - |x j|) * |V i j| := by
        rw [l1]
        exact Finset.sum_le_sum fun i _ => hstep i
    _ = ∑ j ∈ freeSet x, (1 - |x j|) * (∑ i, |V i j|) := by
        rw [Finset.sum_comm]
        exact Finset.sum_congr rfl fun j _ => (Finset.mul_sum _ _ _).symm
    _ = ∑ j ∈ freeSet x, (1 - |x j|) := by
        refine Finset.sum_congr rfl fun j _ => ?_
        show (1 - |x j|) * (∑ i, |V i j|) = 1 - |x j|
        have h : l1 (fun i => V i j) = 1 := hV j
        rw [l1] at h
        rw [h, mul_one]
    _ = ((freeSet x).card : ℝ) - ∑ j ∈ freeSet x, |x j| := by
        rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul, mul_one]
/-- **式 (2.1)**：存在符号向量 `ε`，使
`‖Vε‖₁ ≤ |F| - ∑_{i∈F}|x_i|`（`F` 为自由坐标集）。 -/
theorem exists_sign_sum_le (hV : UnitColumns V) {x : Fin n → ℝ} (hx : x ∈ kernelBox V) :
    ∃ ε : Fin n → ℝ, (∀ i, ε i ∈ Pm) ∧
      l1 (V *ᵥ ε) ≤ ((freeSet x).card : ℝ) - ∑ i ∈ freeSet x, |x i| := by
  classical
  let w : Fin n → ℝ := fun j => if j ∈ freeSet x then sgn (x j) else x j
  refine ⟨w, ?_, ?_⟩
  · intro i
    dsimp only [w]
    by_cases hi : i ∈ freeSet x
    · rw [if_pos hi]
      exact sgn_mem (x i)
    · rw [if_neg hi]
      have habs : |x i| = 1 :=
        le_antisymm (hx.2 i) (not_lt.mp (by simpa [mem_freeSet] using hi))
      rcases (abs_eq (by norm_num : (0:ℝ) ≤ 1)).mp habs with h | h
      · exact Or.inr h
      · exact Or.inl h
  · have : w = fun i => if i ∈ freeSet x then sgn (x i) else x i := rfl
    rw [this]
    exact rounding hV hx

end L1Balance


==> anc/formalization/L1Balance/LegacyRigidity.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 实际偏移下的局部刚性（论文命题 4.2）

  设 `A` 是 `d × d` 的单位列矩阵，`p = A y` 且 `‖p‖₁ ≤ 1`、`‖y‖_∞ ≤ 1`。若对**每个**角
  `ξ ∈ Q = {-1,1}^d` 都有 `‖Aξ - p‖₁ > d - 1`（即每根支持面都"很大"），则每根列 `j` 都有
  唯一的**主坐标** `σ j`：`|A_{σ j, j}| > 1/2` 且严格大于该列其余所有坐标的绝对值；并且
  `σ` 是 `Fin d` 的一个置换。

  证明分 9 步（见正文注释）：平均预算 → 每列预算 ≤ 2^d → 弱列预算 ≤ 2^{d-1} → 至多一根弱列
  → 非弱列的主坐标存在且唯一 → 主坐标决定阈值映射的读数 → 不同非弱列主坐标不同
  → 不可能恰有一根弱列 → 结论。
-/
import L1Balance.CapCount
import L1Balance.Weak
open Finset Matrix
namespace L1Balance.Legacy

/-! ## 符号函数的辅助引理 -/

lemma sgn_neg_of_ne {x : ℝ} (hx : x ≠ 0) : sgn (-x) = -sgn x := by
  rcases lt_or_gt_of_ne hx with h | h
  · rw [sgn_of_pos (by linarith), sgn_of_nonpos (not_lt.mpr (le_of_lt h))]
    norm_num
  · rw [sgn_of_nonpos (by linarith), sgn_of_pos h]

lemma sgn_mul_pm {x c : ℝ} (hx : x ≠ 0) (hc : c ∈ Pm) : sgn (x * c) = sgn x * c := by
  rcases mem_Pm.mp hc with h | h
  · rw [h]
    have h1 : x * (-1) = -x := by ring
    rw [h1, sgn_neg_of_ne hx]
    ring
  · rw [h]
    have h1 : x * 1 = x := by ring
    rw [h1]
    ring

lemma sgn_add_of_abs_lt {x y : ℝ} (h : |y| < |x|) : sgn (x + y) = sgn x := by
  by_cases hx : 0 < x
  · have hy : -x < y := by
      have h1 : -|x| < y := by linarith [neg_abs_le y, h]
      rwa [abs_of_pos hx] at h1
    rw [sgn_of_pos hx, sgn_of_pos (by linarith)]
  · have hx' : x ≤ 0 := le_of_not_gt hx
    have hy : y < -x := by
      have h1 : y < |x| := lt_of_le_of_lt (le_abs_self y) h
      rwa [abs_of_nonpos hx'] at h1
    rw [sgn_of_nonpos hx, sgn_of_nonpos (by linarith)]

/-! ## 命题 4.2 -/

theorem exists_dominant_of_all_large {d : ℕ} (hd : 2 ≤ d) (A : Matrix (Fin d) (Fin d) ℝ)
    (p y : Fin d → ℝ) (hA : UnitColumns A) (hp : l1 p ≤ 1) (hy : ∀ i, |y i| ≤ 1)
    (hpy : A *ᵥ y = p)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k)) :
    ∃ σ : Fin d ≃ Fin d,
      ∀ j : Fin d, (1 / 2 : ℝ) < |A (σ j) j| ∧ ∀ l : Fin d, l ≠ σ j → |A l j| < |A (σ j) j| := by
  classical
  -- 记号
  let φ : Corner d → Corner d := fun η => sgnCorner (fun i => dotPm (csign η) (A.col i))
  have hφbij : Function.Bijective φ := threshold_bijective hA hp hy hpy hbig
  have hφcs : ∀ (η : Corner d) (k : Fin d), csign (φ η) k = sgn (dotPm (csign η) (A.col k)) := by
    intro η k
    simpa only [φ] using csign_sgnCorner (fun i => dotPm (csign η) (A.col i)) k
  -- Step 1：平均预算
  have hgt : ∀ η : Corner d,
      (d : ℝ) - 1 < (∑ k, |dotPm (csign η) (A.col k)|) - dotPm (csign η) p :=
    fun η => sum_abs_dot_gt hA hp hy hpy hbig η
  have hsum1 : ∑ η : Corner d, ((d : ℝ) - 1)
      < ∑ η : Corner d, ((∑ k, |dotPm (csign η) (A.col k)|) - dotPm (csign η) p) :=
    Finset.sum_lt_sum_of_nonempty ⟨fun _ => true, Finset.mem_univ _⟩ (fun η _ => hgt η)
  have hstep1 : (2 : ℝ) ^ d * ((d : ℝ) - 1)
      < ∑ k : Fin d, ∑ η : Corner d, |dotPm (csign η) (A.col k)| := by
    have h1 : (∑ η : Corner d, ((d : ℝ) - 1)) = (2 : ℝ) ^ d * ((d : ℝ) - 1) := by
      rw [Finset.sum_const, Finset.card_univ, card_corner, nsmul_eq_mul, Nat.cast_pow]
      norm_num
    have h2 : (∑ η : Corner d, ((∑ k, |dotPm (csign η) (A.col k)|) - dotPm (csign η) p))
        = ∑ η : Corner d, ∑ k, |dotPm (csign η) (A.col k)| := by
      rw [Finset.sum_sub_distrib, sum_dotPm_csign_eq_zero p, sub_zero]
    calc (2 : ℝ) ^ d * ((d : ℝ) - 1)
        = ∑ η : Corner d, ((d : ℝ) - 1) := h1.symm
      _ < ∑ η : Corner d, ((∑ k, |dotPm (csign η) (A.col k)|) - dotPm (csign η) p) := hsum1
      _ = ∑ η : Corner d, ∑ k, |dotPm (csign η) (A.col k)| := h2
      _ = ∑ k : Fin d, ∑ η : Corner d, |dotPm (csign η) (A.col k)| := Finset.sum_comm
  -- Step 2：每列预算 ≤ 2^d
  have hb2 : ∀ k : Fin d, ∑ η : Corner d, |dotPm (csign η) (A.col k)| ≤ (2 : ℝ) ^ d := by
    intro k
    have hle : ∀ η : Corner d, |dotPm (csign η) (A.col k)| ≤ 1 := by
      intro η
      have h := abs_dotPm_le_l1 (A.col k) η
      have hcol : l1 (A.col k) = 1 := hA k
      rwa [hcol] at h
    calc ∑ η : Corner d, |dotPm (csign η) (A.col k)| ≤ ∑ _η : Corner d, (1 : ℝ) :=
          Finset.sum_le_sum fun η _ => hle η
      _ = (2 : ℝ) ^ d := by
          rw [Finset.sum_const, Finset.card_univ, card_corner, nsmul_eq_mul, Nat.cast_pow]
          norm_num
  -- Step 3：弱列预算 ≤ 2^d / 2
  have hb3 : ∀ k : Fin d, (∀ l, |A l k| ≤ 1 / 2) →
      ∑ η : Corner d, |dotPm (csign η) (A.col k)| ≤ (2 : ℝ) ^ d / 2 := by
    intro k hk
    exact sum_abs_dot_le_half (a := A.col k) (hunit := hA k) (hweak := hk)
  -- Step 4：至多一根弱列
  have hstep4 : ∀ k k' : Fin d, (∀ l, |A l k| ≤ 1 / 2) → (∀ l, |A l k'| ≤ 1 / 2) → k = k' := by
    intro k k' hk hk'
    by_contra hne
    have hmem : k' ∈ Finset.univ.erase k :=
      Finset.mem_erase.mpr ⟨Ne.symm hne, Finset.mem_univ k'⟩
    have hsplit : ∑ i : Fin d, (∑ η : Corner d, |dotPm (csign η) (A.col i)|)
        = (∑ i ∈ (Finset.univ.erase k).erase k', ∑ η : Corner d, |dotPm (csign η) (A.col i)|)
          + (∑ η : Corner d, |dotPm (csign η) (A.col k')|)
          + (∑ η : Corner d, |dotPm (csign η) (A.col k)|) := by
      rw [← Finset.sum_erase_add _ _ (Finset.mem_univ k), ← Finset.sum_erase_add _ _ hmem]
    have hcard2 : (((Finset.univ.erase k).erase k').card : ℝ) = (d : ℝ) - 2 := by
      have h1 : ((Finset.univ.erase k).erase k').card = d - 2 := by
        rw [Finset.card_erase_of_mem hmem, Finset.card_erase_of_mem (Finset.mem_univ k),
          Finset.card_univ, Fintype.card_fin]
        omega
      rw [h1, Nat.cast_sub hd]
      norm_num
    have hrest : ∑ i ∈ (Finset.univ.erase k).erase k',
        (∑ η : Corner d, |dotPm (csign η) (A.col i)|) ≤ ((d : ℝ) - 2) * (2 : ℝ) ^ d := by
      have h := Finset.sum_le_card_nsmul ((Finset.univ.erase k).erase k')
        (fun i => ∑ η : Corner d, |dotPm (csign η) (A.col i)|) ((2 : ℝ) ^ d)
        (fun i _ => hb2 i)
      rw [nsmul_eq_mul, hcard2] at h
      exact h
    have htotal : ∑ i : Fin d, (∑ η : Corner d, |dotPm (csign η) (A.col i)|)
        ≤ ((d : ℝ) - 2) * (2 : ℝ) ^ d + (2 : ℝ) ^ d / 2 + (2 : ℝ) ^ d / 2 := by
      rw [hsplit]
      linarith [hrest, hb3 k hk, hb3 k' hk']
    have hgoal : ((d : ℝ) - 2) * (2 : ℝ) ^ d + (2 : ℝ) ^ d / 2 + (2 : ℝ) ^ d / 2
        = (2 : ℝ) ^ d * ((d : ℝ) - 1) := by ring
    linarith [hstep1, htotal, hgoal]
  -- Step 5：非弱列有主坐标
  have hdom : ∀ k : Fin d, ¬ (∀ l, |A l k| ≤ 1 / 2) →
      ∃ m : Fin d, (1 / 2 : ℝ) < |A m k| ∧ ∀ l : Fin d, l ≠ m → |A l k| < |A m k| := by
    intro k hk
    push Not at hk
    obtain ⟨m, hm⟩ := hk
    refine ⟨m, hm, ?_⟩
    have hsum : ∑ l : Fin d, |A l k| = 1 := by
      have h := hA k
      simpa only [l1] using h
    have herase : ∑ l ∈ Finset.univ.erase m, |A l k| = 1 - |A m k| := by
      have h1 : ∑ l ∈ Finset.univ.erase m, |A l k| + |A m k| = 1 := by
        rw [Finset.sum_erase_add _ _ (Finset.mem_univ m)]
        exact hsum
      linarith
    intro l hl
    have hmem : l ∈ Finset.univ.erase m := Finset.mem_erase.mpr ⟨hl, Finset.mem_univ l⟩
    have hle : |A l k| ≤ ∑ i ∈ Finset.univ.erase m, |A i k| :=
      Finset.single_le_sum (f := fun i => |A i k|) (fun i _ => abs_nonneg _) hmem
    linarith
  -- Step 6：主坐标决定符号
  have hsign6 : ∀ (k m : Fin d) (η : Corner d), (1 / 2 : ℝ) < |A m k| →
      (∀ l : Fin d, l ≠ m → |A l k| < |A m k|) →
      csign (φ η) k = sgn (A m k) * csign η m := by
    intro k m η hm hdm
    rw [hφcs η k]
    have hdecomp : dotPm (csign η) (A.col k)
        = A m k * csign η m + ∑ l ∈ Finset.univ.erase m, csign η l * A l k := by
      simp only [dotPm, Matrix.col_apply]
      rw [← Finset.sum_erase_add _ _ (Finset.mem_univ m)]
      ring
    have hbound : |∑ l ∈ Finset.univ.erase m, csign η l * A l k| < |A m k * csign η m| := by
      have habs : |A m k * csign η m| = |A m k| := by rw [abs_mul, abs_csign, mul_one]
      rw [habs]
      calc |∑ l ∈ Finset.univ.erase m, csign η l * A l k|
          ≤ ∑ l ∈ Finset.univ.erase m, |csign η l * A l k| :=
            Finset.abs_sum_le_sum_abs (fun l => csign η l * A l k) (Finset.univ.erase m)
        _ = ∑ l ∈ Finset.univ.erase m, |A l k| := by
            refine Finset.sum_congr rfl fun l _ => ?_
            rw [abs_mul, abs_csign, one_mul]
        _ < |A m k| := by
            have h1 : ∑ l ∈ Finset.univ.erase m, |A l k| + |A m k| = 1 := by
              have h := hA k
              simp only [l1] at h
              rw [← h]
              exact Finset.sum_erase_add _ _ (Finset.mem_univ m)
            linarith
    have hmne : A m k ≠ 0 := by
      intro h0
      rw [h0, abs_zero] at hm
      norm_num at hm
    rw [hdecomp, sgn_add_of_abs_lt hbound, sgn_mul_pm hmne (csign_mem η m)]
  -- Step 7：不同的非弱列主坐标不同
  have hstep7 : ∀ (j j' m : Fin d), j ≠ j' → (1 / 2 : ℝ) < |A m j| →
      (∀ l : Fin d, l ≠ m → |A l j| < |A m j|) → (1 / 2 : ℝ) < |A m j'| →
      (∀ l : Fin d, l ≠ m → |A l j'| < |A m j'|) → False := by
    intro j j' m hne hmj hdj hmj' hdj'
    have hprod : ∀ η : Corner d, csign (φ η) j * csign (φ η) j' = sgn (A m j) * sgn (A m j') := by
      intro η
      rw [hsign6 j m η hmj hdj, hsign6 j' m η hmj' hdj']
      have h1 : csign η m * csign η m = 1 := csign_mul_self η m
      calc (sgn (A m j) * csign η m) * (sgn (A m j') * csign η m)
          = sgn (A m j) * sgn (A m j') * (csign η m * csign η m) := by ring
        _ = sgn (A m j) * sgn (A m j') := by rw [h1, mul_one]
    have hfull : sgn (A m j) * sgn (A m j') = 1 := by
      obtain ⟨η1, hη1⟩ := hφbij.2 (fun _ : Fin d => true)
      have h := hprod η1
      rw [hη1] at h
      have hc : csign (fun _ : Fin d => true) j = 1 := by simp [csign]
      have hc' : csign (fun _ : Fin d => true) j' = 1 := by simp [csign]
      rw [hc, hc', one_mul] at h
      exact h.symm
    have hneg : sgn (A m j) * sgn (A m j') = -1 := by
      let ξ0 : Corner d := fun i => if i = j then true else if i = j' then false else true
      have hξ0j : ξ0 j = true := by simp [ξ0]
      have hξ0j' : ξ0 j' = false := by
        have h1 : ¬ (j' = j) := fun h => hne h.symm
        simp [ξ0, h1]
      obtain ⟨η0, hη0⟩ := hφbij.2 ξ0
      have h := hprod η0
      rw [hη0] at h
      have hc : csign ξ0 j = 1 := csign_true hξ0j
      have hc' : csign ξ0 j' = -1 := csign_false hξ0j'
      rw [hc, hc', one_mul] at h
      exact h.symm
    linarith
  -- Step 8：不可能恰有一根弱列
  have hstep8 : ∀ w0 : Fin d, (∀ l, |A l w0| ≤ 1 / 2) → False := by
    intro w0 hw0
    set S : Finset (Fin d) := Finset.univ.erase w0 with hS
    have hS_noweak : ∀ j ∈ S, ¬ (∀ l, |A l j| ≤ 1 / 2) := by
      intro j hj hwj
      rw [hS] at hj
      exact (Finset.mem_erase.mp hj).1 (hstep4 j w0 hwj hw0)
    have hcardS : S.card = d - 1 := by
      rw [hS, Finset.card_erase_of_mem (Finset.mem_univ w0), Finset.card_univ, Fintype.card_fin]
    let lamS : {j // j ∈ S} → Fin d := fun x => Classical.choose (hdom x.1 (hS_noweak x.1 x.2))
    have hlamS_dom : ∀ x : {j // j ∈ S}, (1 / 2 : ℝ) < |A (lamS x) x.1| ∧
        ∀ l : Fin d, l ≠ lamS x → |A l x.1| < |A (lamS x) x.1| :=
      fun x => Classical.choose_spec (hdom x.1 (hS_noweak x.1 x.2))
    have hlamS_inj : Function.Injective lamS := by
      intro x y hxy
      by_contra hne
      have hne1 : x.1 ≠ y.1 := fun h => hne (Subtype.ext h)
      obtain ⟨h1, h2⟩ := hlamS_dom x
      obtain ⟨h3, h4⟩ := hlamS_dom y
      rw [← hxy] at h3 h4
      exact hstep7 x.1 y.1 (lamS x) hne1 h1 h2 h3 h4
    have hcardImg : (S.attach.image lamS).card = d - 1 := by
      rw [Finset.card_image_of_injOn (fun a _ b _ h => hlamS_inj h), Finset.card_attach, hcardS]
    have hlt : (S.attach.image lamS).card < (Finset.univ : Finset (Fin d)).card := by
      rw [hcardImg, Finset.card_univ, Fintype.card_fin]
      omega
    obtain ⟨k, _, hknot⟩ := Finset.exists_mem_notMem_of_card_lt_card hlt
    have hk_ne : ∀ j (hj : j ∈ S), lamS ⟨j, hj⟩ ≠ k := by
      intro j hj h
      exact hknot (Finset.mem_image.mpr ⟨⟨j, hj⟩, Finset.mem_attach S ⟨j, hj⟩, h⟩)
    -- 构造只在 k 处不同的两个角
    let η : Corner d := fun i => if i = k then true else if A i w0 < 0 then true else false
    let η' : Corner d := fun i => if i = k then false else if A i w0 < 0 then true else false
    have hηk : η k = true := by simp [η]
    have hη'k : η' k = false := by simp [η']
    have hηne : η ≠ η' := by
      intro h
      have h1 := congrFun h k
      rw [hηk, hη'k] at h1
      exact absurd h1 (by simp)
    have hcsηk : csign η k = 1 := csign_true hηk
    have hcsη'k : csign η' k = -1 := csign_false hη'k
    have hcs' : ∀ i : Fin d, i ≠ k → csign η' i = csign η i := by
      intro i hi
      have h1 : η' i = (if A i w0 < 0 then true else false) := by simp [η', hi]
      have h2 : η i = (if A i w0 < 0 then true else false) := by simp [η, hi]
      simp only [csign]
      rw [h1, h2]
    have hkey : ∀ i : Fin d, i ≠ k → csign η i * A i w0 = -|A i w0| := by
      intro i hi
      by_cases hh : A i w0 < 0
      · have h2 : η i = true := by simp [η, hi, hh]
        rw [csign_true h2, one_mul, abs_of_neg hh]
        ring
      · have h2 : η i = false := by simp [η, hi, hh]
        rw [csign_false h2, neg_one_mul, abs_of_nonneg (le_of_not_gt hh)]
    have hsum_away : ∀ (ξ : Corner d), (∀ i : Fin d, i ≠ k → csign ξ i * A i w0 = -|A i w0|) →
        ∑ i : Fin d, csign ξ i * A i w0 = csign ξ k * A k w0 - (1 - |A k w0|) := by
      intro ξ hξ
      have hsplit : ∑ i : Fin d, csign ξ i * A i w0
          = (∑ i ∈ Finset.univ.erase k, csign ξ i * A i w0) + csign ξ k * A k w0 :=
        (Finset.sum_erase_add _ _ (Finset.mem_univ k)).symm
      rw [hsplit]
      have h1 : ∑ i ∈ Finset.univ.erase k, csign ξ i * A i w0
          = -∑ i ∈ Finset.univ.erase k, |A i w0| := by
        rw [← Finset.sum_neg_distrib]
        exact Finset.sum_congr rfl fun i hi => hξ i (Finset.mem_erase.mp hi).1
      have h3 : ∑ i ∈ Finset.univ.erase k, |A i w0| + |A k w0| = 1 := by
        have h := hA w0
        simp only [l1] at h
        rw [← h]
        exact Finset.sum_erase_add _ _ (Finset.mem_univ k)
      have h2 : ∑ i ∈ Finset.univ.erase k, |A i w0| = 1 - |A k w0| := by linarith
      rw [h1, h2]
      ring
    have huη : dotPm (csign η) (A.col w0) = A k w0 - (1 - |A k w0|) := by
      have h := hsum_away η hkey
      rw [hcsηk, one_mul] at h
      simpa only [dotPm, Matrix.col_apply] using h
    have huη' : dotPm (csign η') (A.col w0) = -A k w0 - (1 - |A k w0|) := by
      have hkey' : ∀ i : Fin d, i ≠ k → csign η' i * A i w0 = -|A i w0| := by
        intro i hi
        rw [hcs' i hi]
        exact hkey i hi
      have h := hsum_away η' hkey'
      rw [hcsη'k, neg_one_mul] at h
      simpa only [dotPm, Matrix.col_apply] using h
    have hsgn_eq : sgn (dotPm (csign η) (A.col w0)) = sgn (dotPm (csign η') (A.col w0)) := by
      have h1 : dotPm (csign η) (A.col w0) ≤ 0 := by
        rw [huη]; linarith [le_abs_self (A k w0), hw0 k]
      have h2 : dotPm (csign η') (A.col w0) ≤ 0 := by
        rw [huη']; linarith [neg_le_abs (A k w0), hw0 k]
      rw [sgn_of_nonpos (not_lt.mpr h1), sgn_of_nonpos (not_lt.mpr h2)]
    -- 两个角在 φ 下的像完全相同，与单射矛盾
    have hφeq : φ η = φ η' := by
      apply csign_injective
      funext j
      by_cases hj : j = w0
      · rw [hj, hφcs η w0, hφcs η' w0]; exact hsgn_eq
      · have hjS : j ∈ S := by
          rw [hS]
          exact Finset.mem_erase.mpr ⟨hj, Finset.mem_univ j⟩
        have hspec := hlamS_dom ⟨j, hjS⟩
        obtain ⟨h1, h2⟩ := hspec
        rw [hsign6 j (lamS ⟨j, hjS⟩) η h1 h2, hsign6 j (lamS ⟨j, hjS⟩) η' h1 h2,
          hcs' (lamS ⟨j, hjS⟩) (hk_ne j hjS)]
    exact hηne (hφbij.1 hφeq)
  -- Step 9：结论
  have hnoweak : ∀ j : Fin d, ¬ (∀ l, |A l j| ≤ 1 / 2) := fun j hj => hstep8 j hj
  let dom : Fin d → Fin d := fun j => Classical.choose (hdom j (hnoweak j))
  have hdom_spec : ∀ j : Fin d, (1 / 2 : ℝ) < |A (dom j) j| ∧
      ∀ l : Fin d, l ≠ dom j → |A l j| < |A (dom j) j| :=
    fun j => Classical.choose_spec (hdom j (hnoweak j))
  have hdom_inj : Function.Injective dom := by
    intro j j' heq
    by_contra hne
    obtain ⟨h1, h2⟩ := hdom_spec j
    obtain ⟨h3, h4⟩ := hdom_spec j'
    rw [heq] at h1 h2
    exact hstep7 j j' (dom j') hne h1 h2 h3 h4
  have hbij : Function.Bijective dom :=
    (Fintype.bijective_iff_injective_and_card dom).mpr ⟨hdom_inj, rfl⟩
  refine ⟨Equiv.ofBijective dom hbij, ?_⟩
  intro j
  rw [Equiv.ofBijective_apply]
  exact hdom_spec j

end L1Balance.Legacy


==> anc/formalization/L1Balance/Main.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡：全局交换、正号数守恒与奇偶矛盾。

  对应论文第一章。局部刚性通过 Rigidity 导入第二章的几何证明。
-/
import L1Balance.Vertex
import L1Balance.Corner
import L1Balance.Exchange
import L1Balance.Rigidity
open Finset Matrix
namespace L1Balance
variable {d n : ℕ}

/-! ## 好顶点与饱和正号数 -/

/-- 自由列线性无关且自由数恰为 `d` 的“好顶点”。 -/
def GoodVertex (V : Matrix (Fin d) (Fin n) ℝ) (x : Fin n → ℝ) : Prop :=
  x ∈ kernelBox V ∧ FreeIndep V x ∧ (freeSet x).card = d

/-- 饱和正号数 `P(x) = #{i : x_i = 1}`。 -/
noncomputable def Pcount {n : ℕ} (x : Fin n → ℝ) : ℕ :=
  (Finset.univ.filter fun i => x i = 1).card

lemma freeSet_neg {x : Fin n → ℝ} : freeSet (-x) = freeSet x := by
  ext i
  simp only [mem_freeSet, Pi.neg_apply, abs_neg]

lemma freeIndep_congr {V : Matrix (Fin d) (Fin n) ℝ} {x y : Fin n → ℝ}
    (h : freeSet x = freeSet y) : FreeIndep V x ↔ FreeIndep V y := by
  simp only [FreeIndep, h]

/-! ## 好顶点存在 -/

theorem exists_goodVertex {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V)
    (hbig : AllLarge V) : ∃ x : Fin n → ℝ, GoodVertex V x := by
  obtain ⟨x, hx, hind⟩ := exists_freeIndep V
  exact ⟨x, hx, hind,
    le_antisymm (card_freeSet_le_of_freeIndep hind) (card_freeSet_ge_of_allLarge hV hbig hx)⟩

/-! ## 取负保持好顶点 -/

theorem neg_goodVertex {V : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ}
    (hx : GoodVertex V x) : GoodVertex V (-x) := by
  obtain ⟨hker, hind, hcard⟩ := hx
  refine ⟨⟨?_, ?_⟩, ?_, ?_⟩
  · rw [Matrix.mulVec_neg, hker.1, neg_zero]
  · intro i
    rw [Pi.neg_apply, abs_neg]
    exact hker.2 i
  · rw [freeIndep_congr freeSet_neg]
    exact hind
  · rw [freeSet_neg]
    exact hcard

/-! ## 反足交换饱和正号数 -/

private lemma filter_univ_eq_filter_compl {s : Finset (Fin n)} {p : Fin n → Prop}
    [DecidablePred p] (h : ∀ i ∈ s, ¬ p i) :
    Finset.univ.filter p = sᶜ.filter p := by
  ext i
  simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_compl]
  exact ⟨fun hp => ⟨fun hi => h i hi hp, hp⟩, fun hh => hh.2⟩

private lemma card_filter_insert {s : Finset (Fin n)} {p : Fin n → Prop} [DecidablePred p]
    {a : Fin n} (ha : a ∉ s) :
    ((insert a s).filter p).card = (s.filter p).card + (if p a then 1 else 0) := by
  classical
  rw [Finset.filter_insert]
  by_cases hp : p a
  · rw [if_pos hp, if_pos hp,
      Finset.card_insert_of_notMem (fun h => ha (Finset.mem_of_mem_filter a h))]
  · rw [if_neg hp, if_neg hp, Nat.add_zero]

/-- 好顶点上，饱和坐标（非自由坐标）取值必为 `±1`。 -/
lemma sat_eq_pm {V : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (hx : x ∈ kernelBox V)
    {i : Fin n} (hi : i ∉ freeSet x) : x i = 1 ∨ x i = -1 := by
  have hle : |x i| ≤ 1 := hx.2 i
  have hge : 1 ≤ |x i| := by
    have h1 : ¬ (|x i| < 1) := fun h => hi (mem_freeSet.mpr h)
    linarith
  have habs : |x i| = 1 := le_antisymm hle hge
  rcases (abs_eq (by norm_num : (0 : ℝ) ≤ 1)).mp habs with h | h
  · exact Or.inl h
  · exact Or.inr h

/-- 自由坐标上不可能取 `1`。 -/
lemma free_ne_one {x : Fin n → ℝ} {i : Fin n} (hi : i ∈ freeSet x) : x i ≠ 1 := by
  intro h
  have h1 : |x i| < 1 := mem_freeSet.mp hi
  rw [h] at h1
  norm_num at h1

/-- **反足交换正号数**：`P(-x) + P(x) = |(freeSet x)ᶜ| = n - d`。 -/
theorem Pcount_neg {V : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (hx : GoodVertex V x) :
    Pcount (-x) + Pcount x = (freeSet x)ᶜ.card := by
  classical
  have hA : Finset.univ.filter (fun i => (-x) i = 1)
      = (freeSet x)ᶜ.filter (fun i => x i = -1) := by
    ext i
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_compl, Pi.neg_apply,
      neg_eq_iff_eq_neg]
    exact ⟨fun he => ⟨fun hmem => by
      have h1 : |x i| < 1 := mem_freeSet.mp hmem
      rw [he] at h1
      norm_num at h1, he⟩, fun h => h.2⟩
  have hB : Finset.univ.filter (fun i => x i = 1) = (freeSet x)ᶜ.filter (fun i => x i = 1) :=
    filter_univ_eq_filter_compl fun i hi => free_ne_one hi
  have hdisj : Disjoint ((freeSet x)ᶜ.filter fun i => x i = -1)
      ((freeSet x)ᶜ.filter fun i => x i = 1) := by
    rw [Finset.disjoint_left]
    intro i hi hj
    simp only [Finset.mem_filter] at hi hj
    rw [hi.2] at hj
    norm_num at hj
  have hunion : ((freeSet x)ᶜ.filter fun i => x i = -1) ∪ ((freeSet x)ᶜ.filter fun i => x i = 1)
      = (freeSet x)ᶜ := by
    rw [← Finset.filter_or]
    exact Finset.filter_true_of_mem fun i hi => by
      simp only [Finset.mem_compl] at hi
      rcases sat_eq_pm hx.1 hi with h | h <;> simp [h]
  unfold Pcount
  rw [hA, hB, ← Finset.card_union_of_disjoint hdisj, hunion]

/-! ## 主坐标及其唯一性 -/

/-- 第 `i` 根列的主坐标在 `k`：`|V k i| > 1/2` 且严格支配其余坐标。 -/
def DominantAt (V : Matrix (Fin d) (Fin n) ℝ) (i : Fin n) (k : Fin d) : Prop :=
  (1 / 2 : ℝ) < |V k i| ∧ ∀ l, l ≠ k → |V l i| < |V k i|

theorem dominantAt_unique {V : Matrix (Fin d) (Fin n) ℝ} {i : Fin n} {k k' : Fin d}
    (h : DominantAt V i k) (h' : DominantAt V i k') : k = k' := by
  by_contra hne
  linarith [h.2 k' (Ne.symm hne), h'.2 k hne]

/-! ## 不变量：一次真实交换保持 `Pcount` -/

/-- **引理 5.3（不变量）**：一次真实核交换保持饱和正号数。

自由集从 `freeSet x` 变为 `insert i₀ (freeSet x \ {j})`，交换的两端在自由集之外
逐点一致，且离开的坐标 `j` 在终点取 `x i₀`。 -/
theorem invariant {x x' : Fin n → ℝ} {i₀ j : Fin n}
    (hi₀ : i₀ ∉ freeSet x) (hj : j ∈ freeSet x)
    (hF : freeSet x' = insert i₀ ((freeSet x).erase j))
    (hout : ∀ k, k ∉ freeSet x → k ≠ i₀ → x' k = x k)
    (hxj : x' j = x i₀) : Pcount x = Pcount x' := by
  classical
  have hji : j ≠ i₀ := fun h => hi₀ (h ▸ hj)
  have hx1 : ∀ k ∈ freeSet x, ¬ (x k = 1) := fun k hk => free_ne_one hk
  have hx'1 : ∀ k ∈ freeSet x', ¬ (x' k = 1) := fun k hk => free_ne_one hk
  -- `(freeSet x')ᶜ = insert j ((freeSet x)ᶜ \ {i₀})`
  have hFc : (freeSet x')ᶜ = insert j ((freeSet x)ᶜ \ {i₀}) := by
    rw [hF]
    ext k
    simp only [Finset.mem_compl, Finset.mem_insert, Finset.mem_erase, Finset.mem_sdiff,
      Finset.mem_singleton]
    constructor
    · intro h
      by_cases hk : k = j
      · exact Or.inl hk
      · refine Or.inr ⟨?_, ?_⟩
        · intro hkF
          exact h (Or.inr ⟨hk, hkF⟩)
        · intro hki
          exact h (Or.inl hki)
    · rintro (rfl | ⟨hkF, hki⟩)
      · intro h
        rcases h with h | ⟨hkj, _⟩
        · exact hji h
        · exact hkj rfl
      · intro h
        rcases h with h | ⟨_, hkF'⟩
        · exact hki h
        · exact hkF hkF'
  -- `(freeSet x)ᶜ = insert i₀ ((freeSet x)ᶜ \ {i₀})`
  have hFc' : (freeSet x)ᶜ = insert i₀ ((freeSet x)ᶜ \ {i₀}) := by
    ext k
    simp only [Finset.mem_compl, Finset.mem_insert, Finset.mem_sdiff, Finset.mem_singleton]
    constructor
    · intro h
      by_cases hk : k = i₀
      · exact Or.inl hk
      · exact Or.inr ⟨h, hk⟩
    · rintro (rfl | ⟨h, _⟩)
      · exact hi₀
      · exact h
  have hmem_i0 : i₀ ∉ (freeSet x)ᶜ \ {i₀} := by simp
  have hmem_j : j ∉ (freeSet x)ᶜ \ {i₀} := by
    simp only [Finset.mem_sdiff, Finset.mem_compl, Finset.mem_singleton]
    exact fun h => h.1 hj
  have hS : (((freeSet x)ᶜ \ {i₀}).filter fun k => x' k = 1)
      = (((freeSet x)ᶜ \ {i₀}).filter fun k => x k = 1) := by
    refine Finset.filter_congr ?_
    intro k hk
    rw [Finset.mem_sdiff, Finset.mem_compl, Finset.mem_singleton] at hk
    rw [hout k hk.1 hk.2]
  have hcardx : Pcount x = ((((freeSet x)ᶜ \ {i₀}).filter fun k => x k = 1).card
      + (if x i₀ = 1 then 1 else 0)) := by
    have h1 : Pcount x = ((freeSet x)ᶜ.filter fun k => x k = 1).card := by
      unfold Pcount
      exact congrArg Finset.card (filter_univ_eq_filter_compl hx1)
    rw [h1]
    conv_lhs => rw [hFc']
    rw [card_filter_insert hmem_i0]
  have hcardx' : Pcount x' = ((((freeSet x)ᶜ \ {i₀}).filter fun k => x k = 1).card
      + (if x i₀ = 1 then 1 else 0)) := by
    have h1 : Pcount x' = ((freeSet x')ᶜ.filter fun k => x' k = 1).card := by
      unfold Pcount
      exact congrArg Finset.card (filter_univ_eq_filter_compl hx'1)
    rw [h1]
    conv_lhs => rw [hFc]
    rw [card_filter_insert hmem_j, hS, hxj]
  rw [hcardx, hcardx']

/-! ## 定理 1.1 的收尾 -/

/-- **奇偶收尾**：反设 `AllLarge V` 下，若好顶点上的饱和正号数在反足变换下不变，
则 `n - d` 必须为偶数，与奇偶条件矛盾。 -/
theorem parity_step {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    (hcount : ∀ x : Fin n → ℝ, GoodVertex V x → Pcount x = Pcount (-x))
    (hodd : (n - d) % 2 = 1) : False := by
  obtain ⟨x, hx⟩ := exists_goodVertex hV hbig
  have h1 := Pcount_neg hx
  have h2 := hcount x hx
  have h3 : (freeSet x)ᶜ.card = n - d := by
    rw [Finset.card_compl, Fintype.card_fin, hx.2.2]
  have h4 : 2 * Pcount x = n - d := by omega
  have heven : Even (n - d) := ⟨Pcount x, by omega⟩
  obtain ⟨k, hk⟩ := heven
  omega

/-- **定理 1.1（在“连通性结论”成立的前提下）**。

除奇偶收尾之外的装配已经完成：`n ≤ d - 1` 用三角不等式，
反设分支给出矛盾。 -/
theorem main_le_of_hcount {d n : ℕ} (V : Matrix (Fin d) (Fin n) ℝ) (_hd : 2 ≤ d)
    (hV : UnitColumns V) (hpar : n % 2 ≠ d % 2)
    (hcount : ∀ x : Fin n → ℝ, GoodVertex V x → Pcount x = Pcount (-x)) :
    ∃ ε : Fin n → ℝ, (∀ i, ε i ∈ Pm) ∧ l1 (V *ᵥ ε) ≤ (d : ℝ) - 1 := by
  by_contra! hcon
  have hbig : AllLarge V := hcon
  obtain ⟨x, hx⟩ := exists_goodVertex hV hbig
  have hdn : d ≤ n := by
    calc
      d = (freeSet x).card := hx.2.2.symm
      _ ≤ (univ : Finset (Fin n)).card := card_le_card (subset_univ _)
      _ = n := by simp
  exact parity_step hV hbig hcount (by omega)

/-! ## 工具：反设下的自由基偏差界（与 `Exchange.freeBias` 相同，此处自足给出） -/

lemma freeBias_aux {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    {x : Fin n → ℝ} (hx : x ∈ kernelBox V) (hcard : (freeSet x).card = d) :
    ∑ i ∈ freeSet x, |x i| < 1 :=
  freeBias hV hbig hx hcard

/-! ## 最佳性（论文引言）：`(e_1,…,e_{d-1},e_d,e_d)` 使 `d-1` 可达 -/

/-- 有限和形式的 `∑ᵢ [i = a]`（`a < d`）。 -/
private lemma sum_ite_nat_eq_one {d : ℕ} {a : ℕ} (ha : a < d) :
    ∑ i : Fin d, (if (i : ℕ) = a then (1 : ℝ) else 0) = 1 := by
  have hset : (Finset.univ.filter fun i : Fin d => (i : ℕ) = a) = {⟨a, ha⟩} := by
    ext i
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_singleton]
    exact ⟨fun h => Fin.ext h, fun h => by rw [h]⟩
  calc ∑ i : Fin d, (if (i : ℕ) = a then (1 : ℝ) else 0)
      = ((Finset.univ.filter fun i : Fin d => (i : ℕ) = a).card : ℝ) :=
        Finset.sum_boole (fun i : Fin d => (i : ℕ) = a) Finset.univ
    _ = 1 := by rw [hset]; simp

/-- **定理 1.1 的最佳性**：`V = (e_1, …, e_{d-1}, e_d, e_d)`（`n = d + 1`）时，
任意符号和的前 `d - 1` 个坐标绝对值恒为一，故 `‖Vε‖₁ ≥ d - 1`。 -/
theorem sharpness {d : ℕ} (hd : 2 ≤ d) :
    ∃ V : Matrix (Fin d) (Fin (d + 1)) ℝ, UnitColumns V ∧
      ∀ ε : Fin (d + 1) → ℝ, (∀ i, ε i ∈ Pm) → (d : ℝ) - 1 ≤ l1 (V *ᵥ ε) := by
  have hd1 : 1 ≤ d := le_trans (by norm_num : (1 : ℕ) ≤ 2) hd
  set W : Matrix (Fin d) (Fin (d + 1)) ℝ :=
    fun i j => if (j : ℕ) = d then (if (i : ℕ) = d - 1 then (1 : ℝ) else 0)
      else (if (i : ℕ) = (j : ℕ) then (1 : ℝ) else 0) with hW
  refine ⟨W, ?_, ?_⟩
  · intro j
    rw [l1]
    by_cases hj : (j : ℕ) = d
    · have hcol : ∀ i : Fin d, W i j = if (i : ℕ) = d - 1 then (1 : ℝ) else 0 := by
        intro i
        simp only [hW, if_pos hj]
      rw [Finset.sum_congr rfl (fun i _ => by
        rw [hcol i, abs_of_nonneg (by split <;> norm_num)])]
      exact sum_ite_nat_eq_one (a := d - 1) (by omega)
    · have hjlt : (j : ℕ) < d := by have := j.isLt; omega
      have hcol : ∀ i : Fin d, W i j = if (i : ℕ) = (j : ℕ) then (1 : ℝ) else 0 := by
        intro i
        simp only [hW, if_neg hj]
      rw [Finset.sum_congr rfl (fun i _ => by
        rw [hcol i, abs_of_nonneg (by split <;> norm_num)])]
      exact sum_ite_nat_eq_one (a := (j : ℕ)) hjlt
  · intro ε hε
    have hε1 : ∀ i : Fin (d + 1), |ε i| = 1 := fun i => Pm.abs_eq_one (hε i)
    have hcoord : ∀ i : Fin d, (W *ᵥ ε) i
        = ε (Fin.castSucc i) + (if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d) := by
      intro i
      rw [Matrix.mulVec, dotProduct, Fin.sum_univ_castSucc]
      have hA : ∀ r : Fin d, W i (Fin.castSucc r) * ε (Fin.castSucc r)
          = (if (i : ℕ) = (r : ℕ) then (1 : ℝ) else 0) * ε (Fin.castSucc r) := by
        intro r
        simp only [hW, Fin.val_castSucc]
        rw [if_neg (by have := r.isLt; omega)]
      have hB : W i (Fin.last d) * ε (Fin.last d)
          = (if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d) := by
        simp only [hW, Fin.val_last, ↓reduceIte]
      have hsum : ∑ r : Fin d, (if (i : ℕ) = (r : ℕ) then (1 : ℝ) else 0) * ε (Fin.castSucc r)
          = ε (Fin.castSucc i) := by
        rw [Finset.sum_eq_single i]
        · rw [if_pos rfl, one_mul]
        · intro r _ hri
          rw [if_neg (fun h => hri (Fin.ext h).symm), zero_mul]
        · intro h
          exact absurd (Finset.mem_univ i) h
      rw [Finset.sum_congr rfl (fun r _ => hA r), hB, hsum]
    have hstep : ∀ i : Fin d, |ε (Fin.castSucc i)|
        - |(if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d)| ≤ |(W *ᵥ ε) i| := by
      intro i
      rw [hcoord i]
      set a : ℝ := ε (Fin.castSucc i) with ha
      set c : ℝ := (if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d) with hc
      have hab : |a| ≤ |a + c| + |c| := by
        have h := abs_add_le (a + c) (-c)
        rw [abs_neg] at h
        have : a + c + -c = a := by ring
        rwa [this] at h
      linarith [hab]
    rw [l1]
    have hle : ∑ i : Fin d, (|ε (Fin.castSucc i)|
        - |(if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d)|)
        ≤ ∑ i : Fin d, |(W *ᵥ ε) i| := Finset.sum_le_sum fun i _ => hstep i
    have h1 : ∑ i : Fin d, |ε (Fin.castSucc i)| = (d : ℝ) := by
      rw [Finset.sum_congr rfl (fun i _ => hε1 _), Finset.sum_const, Finset.card_univ,
        Fintype.card_fin]
      simp
    have h2 : ∑ i : Fin d, |(if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d)| = 1 := by
      have hterm : ∀ i : Fin d, |(if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d)|
          = (if (i : ℕ) = d - 1 then (1 : ℝ) else 0) := by
        intro i
        rw [abs_mul, hε1 (Fin.last d), mul_one,
          abs_of_nonneg (by split <;> norm_num)]
      rw [Finset.sum_congr rfl (fun i _ => hterm i)]
      exact sum_ite_nat_eq_one (a := d - 1) (by omega)
    have heq : ∑ i : Fin d, (|ε (Fin.castSucc i)|
        - |(if (i : ℕ) = d - 1 then (1 : ℝ) else 0) * ε (Fin.last d)|) = (d : ℝ) - 1 := by
      rw [Finset.sum_sub_distrib, h1, h2]
    linarith

/-! ## 逐列反向（论文第 5 节开头）与 `σ`-计数

论文的修正步骤："逐列反向原输入，使其主坐标为正；这只重标原符号，保持原问题。"
把每根原列乘上符号 `σ i ∈ {±1}`，即得重新定向后的矩阵 `reorient σ V`。 -/

/-- **逐列反向**：`(reorient σ V) r i = σ i * V r i`。 -/
noncomputable def reorient (σ : Fin n → ℝ) (V : Matrix (Fin d) (Fin n) ℝ) :
    Matrix (Fin d) (Fin n) ℝ :=
  fun r i => σ i * V r i

@[simp] lemma reorient_apply (σ : Fin n → ℝ) (V : Matrix (Fin d) (Fin n) ℝ) (r : Fin d)
    (i : Fin n) : reorient σ V r i = σ i * V r i := rfl

/-- **`σ`-计数**：重新定向后饱和正号数，即原坐标下 `σ i * x i = 1` 的坐标数。 -/
noncomputable def Psig (σ : Fin n → ℝ) (x : Fin n → ℝ) : ℕ :=
  (Finset.univ.filter fun i => σ i * x i = 1).card

lemma Psig_eq_Pcount (σ x : Fin n → ℝ) : Psig σ x = Pcount (fun i => σ i * x i) := rfl

lemma Pm.mul_mem {a b : ℝ} (ha : a ∈ Pm) (hb : b ∈ Pm) : a * b ∈ Pm := by
  rcases mem_Pm.mp ha with rfl | rfl <;> rcases mem_Pm.mp hb with rfl | rfl <;>
    norm_num [Pm]

lemma abs_mul_of_Pm {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm) (x : Fin n → ℝ) (i : Fin n) :
    |σ i * x i| = |x i| := by
  rw [abs_mul, Pm.abs_eq_one (hσ i), one_mul]

lemma mulVec_reorient {σ : Fin n → ℝ} {V : Matrix (Fin d) (Fin n) ℝ} (y : Fin n → ℝ) :
    reorient σ V *ᵥ y = V *ᵥ (fun i => σ i * y i) := by
  funext r
  simp only [Matrix.mulVec, dotProduct, reorient_apply]
  exact Finset.sum_congr rfl fun i _ => by ring

lemma reorient_reorient {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm)
    (V : Matrix (Fin d) (Fin n) ℝ) : reorient σ (reorient σ V) = V := by
  funext r i
  simp only [reorient_apply]
  rw [← mul_assoc, Pm.sq_eq_one (hσ i), one_mul]

lemma UnitColumns_reorient {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm) {V : Matrix (Fin d) (Fin n) ℝ}
    (hV : UnitColumns V) : UnitColumns (reorient σ V) := by
  intro i
  have h1 : l1 (fun r => reorient σ V r i) = |σ i| * l1 (fun r => V r i) := by
    show (∑ r, |reorient σ V r i|) = |σ i| * ∑ r, |V r i|
    rw [Finset.mul_sum]
    exact Finset.sum_congr rfl fun r _ => by simp only [reorient_apply, abs_mul]
  rw [h1, hV i, mul_one, Pm.abs_eq_one (hσ i)]

lemma AllLarge_reorient {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm)
    {V : Matrix (Fin d) (Fin n) ℝ} : AllLarge (reorient σ V) ↔ AllLarge V := by
  have key : ∀ {U : Matrix (Fin d) (Fin n) ℝ}, AllLarge (reorient σ U) → AllLarge U := by
    intro U h ε hε
    have hff : (fun i => σ i * (σ i * ε i)) = ε := by
      funext i
      rw [← mul_assoc, Pm.sq_eq_one (hσ i), one_mul]
    have h1 : l1 (reorient σ U *ᵥ (fun i => σ i * ε i)) = l1 (U *ᵥ ε) := by
      rw [mulVec_reorient, hff]
    rw [← h1]
    exact h _ (fun i => Pm.mul_mem (hσ i) (hε i))
  refine ⟨key, fun h => ?_⟩
  exact key (U := reorient σ V) (by rwa [reorient_reorient hσ])

lemma freeSet_reorient {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm) (x : Fin n → ℝ) :
    freeSet (fun i => σ i * x i) = freeSet x := by
  ext i
  rw [mem_freeSet, mem_freeSet, abs_mul_of_Pm hσ x i]

lemma freeIndep_reorient {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm)
    {V : Matrix (Fin d) (Fin n) ℝ} {y : Fin n → ℝ} :
    FreeIndep (reorient σ V) y ↔ FreeIndep V y := by
  have hcol : ∀ i, (reorient σ V).col i = σ i • V.col i := by
    intro i; funext r; simp [reorient_apply, Matrix.col_apply]
  constructor
  · intro h g hg hsum
    have hg' : ∀ i, i ∉ freeSet y → (fun i => g i * σ i) i = 0 := by
      intro i hi
      show g i * σ i = 0
      rw [hg i hi, zero_mul]
    have hsum' : (∑ i ∈ freeSet y, (g i * σ i) • (reorient σ V).col i) = 0 := by
      have h1 : ∀ i ∈ freeSet y, (g i * σ i) • (reorient σ V).col i = g i • V.col i := by
        intro i _
        rw [hcol i, smul_smul, mul_assoc, Pm.sq_eq_one (hσ i), mul_one]
      rw [Finset.sum_congr rfl h1, hsum]
    have h0 := h (fun i => g i * σ i) hg' hsum'
    intro i
    rcases mul_eq_zero.mp (h0 i) with h1 | h1
    · exact h1
    · exact absurd h1 (Pm.ne_zero (hσ i))
  · intro h g hg hsum
    have hg' : ∀ i, i ∉ freeSet y → (fun i => g i * σ i) i = 0 := by
      intro i hi
      show g i * σ i = 0
      rw [hg i hi, zero_mul]
    have hsum' : (∑ i ∈ freeSet y, (g i * σ i) • V.col i) = 0 := by
      have h1 : ∀ i ∈ freeSet y, (g i * σ i) • V.col i = g i • (reorient σ V).col i := by
        intro i _
        rw [hcol i, smul_smul]
      rw [Finset.sum_congr rfl h1, hsum]
    have h0 := h (fun i => g i * σ i) hg' hsum'
    intro i
    rcases mul_eq_zero.mp (h0 i) with h1 | h1
    · exact h1
    · exact absurd h1 (Pm.ne_zero (hσ i))

lemma GoodVertex_reorient {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm)
    {V : Matrix (Fin d) (Fin n) ℝ} {y : Fin n → ℝ} :
    GoodVertex (reorient σ V) y ↔ GoodVertex V (fun i => σ i * y i) := by
  have hfs : freeSet (fun i => σ i * y i) = freeSet y := freeSet_reorient hσ y
  have hker : reorient σ V *ᵥ y = V *ᵥ (fun i => σ i * y i) := mulVec_reorient y
  constructor
  · rintro ⟨⟨hk, hb⟩, hind, hcard⟩
    refine ⟨⟨?_, ?_⟩, ?_, ?_⟩
    · rw [← hker]; exact hk
    · intro i; rw [abs_mul_of_Pm hσ y i]; exact hb i
    · rw [freeIndep_congr hfs, ← freeIndep_reorient hσ]; exact hind
    · rw [hfs]; exact hcard
  · rintro ⟨⟨hk, hb⟩, hind, hcard⟩
    refine ⟨⟨?_, ?_⟩, ?_, ?_⟩
    · rw [hker]; exact hk
    · intro i; rw [← abs_mul_of_Pm hσ y i]; exact hb i
    · rw [freeIndep_reorient hσ, ← freeIndep_congr hfs]; exact hind
    · rw [← hfs]; exact hcard

/-! ## 好顶点的有限编码（论文引理 5.4 的有限性技巧）

`vcode x = (饱和正号集, 自由集)`：好顶点由它唯一决定，而取值只有有限多种。 -/

/-- 取值为 `1` 的坐标集。 -/
noncomputable def oneSet (x : Fin n → ℝ) : Finset (Fin n) :=
  Finset.univ.filter fun i => x i = 1

lemma Pcount_eq_card_oneSet (x : Fin n → ℝ) : Pcount x = (oneSet x).card := rfl

/-- **有限编码**。 -/
noncomputable def vcode (x : Fin n → ℝ) : Finset (Fin n) × Finset (Fin n) :=
  (oneSet x, freeSet x)

lemma vcode_fst (x : Fin n → ℝ) : (vcode x).1 = oneSet x := rfl
lemma vcode_snd (x : Fin n → ℝ) : (vcode x).2 = freeSet x := rfl

lemma vcode_inj {V : Matrix (Fin d) (Fin n) ℝ} {x y : Fin n → ℝ} (hx : GoodVertex V x)
    (hy : GoodVertex V y) (h : vcode x = vcode y) : x = y := by
  classical
  have hfs : freeSet x = freeSet y := by rw [← vcode_snd x, h, vcode_snd y]
  have hon : oneSet x = oneSet y := by rw [← vcode_fst x, h, vcode_fst y]
  have hiff : ∀ i, x i = 1 ↔ y i = 1 := by
    intro i
    have h1 : i ∈ oneSet x ↔ i ∈ oneSet y := by rw [hon]
    simpa only [oneSet, Finset.mem_filter, Finset.mem_univ, true_and] using h1
  have hsupp : ∀ i, i ∉ freeSet x → (x - y) i = 0 := by
    intro i hi
    have hi' : i ∉ freeSet y := by rw [← hfs]; exact hi
    rcases sat_eq_pm hx.1 hi with h1 | h1 <;> rcases sat_eq_pm hy.1 hi' with h2 | h2
    · rw [Pi.sub_apply, h1, h2]; norm_num
    · exfalso; have h3 := (hiff i).mp h1; rw [h2] at h3; norm_num at h3
    · exfalso; have h3 := (hiff i).mpr h2; rw [h1] at h3; norm_num at h3
    · rw [Pi.sub_apply, h1, h2]; norm_num
  have hker : V *ᵥ (x - y) = 0 := by
    rw [Matrix.mulVec_sub, hx.1.1, hy.1.1, sub_zero]
  rw [mulVec_of_support_free hsupp] at hker
  have h0 := hx.2.1 (x - y) hsupp hker
  funext i
  exact sub_eq_zero.mp (h0 i)

/-- 从编码取回（任意）顶点；编码不可实现时取 `0`。 -/
noncomputable def pickVertex (V : Matrix (Fin d) (Fin n) ℝ)
    (c : Finset (Fin n) × Finset (Fin n)) : Fin n → ℝ := by
  classical
  exact if h : ∃ y : Fin n → ℝ, GoodVertex V y ∧ vcode y = c then Classical.choose h else 0

lemma pickVertex_spec {V : Matrix (Fin d) (Fin n) ℝ} {c : Finset (Fin n) × Finset (Fin n)}
    (h : ∃ y : Fin n → ℝ, GoodVertex V y ∧ vcode y = c) :
    GoodVertex V (pickVertex V c) ∧ vcode (pickVertex V c) = c := by
  classical
  rw [pickVertex, dif_pos h]
  exact Classical.choose_spec h

/-- 包含全部好顶点的有限集。 -/
noncomputable def goodFinset (V : Matrix (Fin d) (Fin n) ℝ) : Finset (Fin n → ℝ) :=
  (Finset.univ : Finset (Finset (Fin n) × Finset (Fin n))).image (pickVertex V)

lemma mem_goodFinset {V : Matrix (Fin d) (Fin n) ℝ} {y : Fin n → ℝ} (hy : GoodVertex V y) :
    y ∈ goodFinset V := by
  classical
  have h : ∃ z : Fin n → ℝ, GoodVertex V z ∧ vcode z = vcode y := ⟨y, hy, rfl⟩
  obtain ⟨hg, hvc⟩ := pickVertex_spec h
  have hy_eq : pickVertex V (vcode y) = y := vcode_inj hg hy hvc
  exact Finset.mem_image.mpr ⟨vcode y, Finset.mem_univ _, hy_eq⟩

/-! ## 好顶点上的局部标签（命题 4.2 的局部形式） -/

/-- 自由基索引与 `Fin d` 之间的求和重排（`A *ᵥ u = V *ᵥ w` 的逐坐标形式）。 -/
lemma sum_pullback {V : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (e : freeSet x ≃ Fin d)
    (u : Fin d → ℝ) (r : Fin d) :
    (∑ j : Fin d, V r ↑(e.symm j) * u j)
      = (V *ᵥ (fun i => if h : i ∈ freeSet x then u (e ⟨i, h⟩) else 0)) r := by
  classical
  set w : Fin n → ℝ := fun i => if h : i ∈ freeSet x then u (e ⟨i, h⟩) else 0 with hw
  have h1 : (∑ j : Fin d, (fun i : freeSet x => V r ↑i * u (e i)) (e.symm j))
      = ∑ i : freeSet x, V r ↑i * u (e i) :=
    Equiv.sum_comp e.symm (fun i : freeSet x => V r ↑i * u (e i))
  have h2 : (∑ j : Fin d, V r ↑(e.symm j) * u j)
      = ∑ j : Fin d, (fun i : freeSet x => V r ↑i * u (e i)) (e.symm j) := by
    refine Finset.sum_congr rfl fun j _ => ?_
    simp only [Equiv.apply_symm_apply]
  have h3 : (V *ᵥ w) r = ∑ i ∈ freeSet x, V r i * w i := by
    rw [Matrix.mulVec, dotProduct]
    rw [← Finset.sum_subset (Finset.subset_univ (freeSet x))
      (fun i _ hi => by rw [hw]; dsimp only; rw [dif_neg hi, mul_zero])]
  rw [h2, h1, h3]
  rw [← Finset.sum_coe_sort (freeSet x) (fun i => V r i * w i)]
  refine Finset.sum_congr rfl fun i _ => ?_
  rw [hw]
  dsimp only
  rw [dif_pos i.2]

/-- 同上，取 `u j = x (e.symm j)`：`∑ j V r (e.symm j) * x (e.symm j) = (V *ᵥ c) r`，
其中 `c` 是 `x` 在自由基上的限制。 -/
lemma sum_pullback_self {V : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (e : freeSet x ≃ Fin d)
    (r : Fin d) :
    (∑ j : Fin d, V r ↑(e.symm j) * x ↑(e.symm j))
      = (V *ᵥ (fun i => if i ∈ freeSet x then x i else 0)) r := by
  classical
  have h1 : (∑ j : Fin d, (fun i : freeSet x => V r ↑i * x ↑i) (e.symm j))
      = ∑ i : freeSet x, V r ↑i * x ↑i :=
    Equiv.sum_comp e.symm (fun i : freeSet x => V r ↑i * x ↑i)
  have h2 : (∑ j : Fin d, V r ↑(e.symm j) * x ↑(e.symm j))
      = ∑ j : Fin d, (fun i : freeSet x => V r ↑i * x ↑i) (e.symm j) := rfl
  have h3 : (V *ᵥ (fun i => if i ∈ freeSet x then x i else 0)) r
      = ∑ i ∈ freeSet x, V r i * x i := by
    rw [Matrix.mulVec, dotProduct]
    rw [← Finset.sum_subset (Finset.subset_univ (freeSet x))
      (fun i _ hi => by simp only [if_neg hi, mul_zero])]
    exact Finset.sum_congr rfl fun i hi => by simp only [if_pos hi]
  rw [h2, h1, h3]
  exact Finset.sum_coe_sort (freeSet x) (fun i => V r i * x i)

/-- **命题 4.2 的局部形式**：好顶点上，自由基可按"主坐标"双射地标号。 -/
theorem exists_localLabels (_hd : 2 ≤ d) {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V)
    (hbig : AllLarge V) {x : Fin n → ℝ} (hx : GoodVertex V x) :
    ∃ e : freeSet x ≃ Fin d, ∀ i : freeSet x, DominantAt V ↑i (e i) := by
  classical
  have hcard : (freeSet x).card = d := hx.2.2
  let e0 : freeSet x ≃ Fin d := Fintype.equivFinOfCardEq (by rw [Fintype.card_coe, hcard])
  let A : Matrix (Fin d) (Fin d) ℝ := fun r j => V r ↑(e0.symm j)
  let y : Fin d → ℝ := fun j => x ↑(e0.symm j)
  let c : Fin n → ℝ := fun i => if i ∈ freeSet x then x i else 0
  let p : Fin d → ℝ := A *ᵥ y
  have hpc : p = V *ᵥ c := by
    funext r
    show (∑ j : Fin d, A r j * y j) = (V *ᵥ c) r
    rw [show (∑ j : Fin d, A r j * y j)
        = ∑ j : Fin d, V r ↑(e0.symm j) * x ↑(e0.symm j) from
      Finset.sum_congr rfl fun j _ => rfl]
    exact sum_pullback_self e0 r
  have hA : UnitColumns A := by
    intro j
    show l1 (fun i => A i j) = 1
    rw [show (fun i => A i j) = (fun i => V i ↑(e0.symm j)) from rfl]
    exact hV ↑(e0.symm j)
  have hy : ∀ j, |y j| ≤ 1 := fun j => hx.1.2 ↑(e0.symm j)
  have hbigA : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (fun k => (A *ᵥ csign ξ) k - p k) := by
    intro ξ
    let w : Fin n → ℝ := fun i => if h : i ∈ freeSet x then csign ξ (e0 ⟨i, h⟩) else 0
    let rest : Fin n → ℝ := fun i => if i ∈ freeSet x then 0 else x i
    let ξ' : Fin n → ℝ := fun i => if h : i ∈ freeSet x then csign ξ (e0 ⟨i, h⟩) else x i
    have hξ' : ∀ i, ξ' i ∈ Pm := by
      intro i
      by_cases hi : i ∈ freeSet x
      · show (if h : i ∈ freeSet x then csign ξ (e0 ⟨i, h⟩) else x i) ∈ Pm
        rw [dif_pos hi]; exact csign_mem ξ _
      · show (if h : i ∈ freeSet x then csign ξ (e0 ⟨i, h⟩) else x i) ∈ Pm
        rw [dif_neg hi]
        rcases sat_eq_pm hx.1 hi with h | h <;> rw [h] <;> norm_num [Pm]
    have hAw : A *ᵥ csign ξ = V *ᵥ w := by
      funext k
      show (∑ j : Fin d, A k j * csign ξ j) = (V *ᵥ w) k
      rw [show (∑ j : Fin d, A k j * csign ξ j)
          = ∑ j : Fin d, V k ↑(e0.symm j) * csign ξ j from
        Finset.sum_congr rfl fun j _ => rfl]
      exact sum_pullback e0 (csign ξ) k
    have hcr : c + rest = x := by
      funext i
      show (if i ∈ freeSet x then x i else 0) + (if i ∈ freeSet x then 0 else x i) = x i
      by_cases hi : i ∈ freeSet x
      · rw [if_pos hi, if_pos hi, add_zero]
      · rw [if_neg hi, if_neg hi, zero_add]
    have hwr : w + rest = ξ' := by
      funext i
      show (if h : i ∈ freeSet x then csign ξ (e0 ⟨i, h⟩) else 0)
          + (if i ∈ freeSet x then 0 else x i)
          = (if h : i ∈ freeSet x then csign ξ (e0 ⟨i, h⟩) else x i)
      by_cases hi : i ∈ freeSet x
      · rw [dif_pos hi, if_pos hi, dif_pos hi, add_zero]
      · rw [dif_neg hi, if_neg hi, dif_neg hi, zero_add]
    have hrest : V *ᵥ rest = -p := by
      have h0 : V *ᵥ c + V *ᵥ rest = 0 := by
        rw [← Matrix.mulVec_add, hcr, hx.1.1]
      rw [← hpc] at h0
      have h0' : V *ᵥ rest + p = 0 := by rw [add_comm]; exact h0
      exact eq_neg_of_add_eq_zero_left h0'
    have hvec : (fun k => (A *ᵥ csign ξ) k - p k) = V *ᵥ ξ' := by
      funext k
      have h1 : (A *ᵥ csign ξ) k = (V *ᵥ w) k := congrFun hAw k
      have h2 : (V *ᵥ ξ') k = (V *ᵥ w) k + (V *ᵥ rest) k := by
        rw [← hwr, Matrix.mulVec_add, Pi.add_apply]
      rw [h1, h2, hrest]
      simp only [Pi.neg_apply]
      ring
    rw [hvec]
    exact hbig ξ' hξ'
  have hind : LinearIndependent ℝ A.col := by
    have h := (freeIndep_iff_linearIndependent V x).mp hx.2.1
    have hcols : A.col = freeCols V x ∘ e0.symm := by
      funext j r
      exact (Matrix.col_apply A j r).trans ((Matrix.col_apply V ↑(e0.symm j) r).symm)
    rw [hcols]
    exact h.comp e0.symm e0.symm.injective
  obtain ⟨σ0, hσ0⟩ := exists_dominant_of_all_large A hA hind y hy hbigA
  refine ⟨e0.trans σ0, fun i => ?_⟩
  have h1 := hσ0 (e0 i)
  have hAi : ∀ r : Fin d, A r (e0 i) = V r ↑i := by
    intro r
    show V r ↑(e0.symm (e0 i)) = V r ↑i
    rw [Equiv.symm_apply_apply]
  rw [Equiv.trans_apply]
  exact ⟨by rw [← hAi (σ0 (e0 i))]; exact h1.1,
    fun l hl => by rw [← hAi l, ← hAi (σ0 (e0 i))]; exact h1.2 l hl⟩

/-- **标签在自由基上单射**：由局部标签的唯一性（`dominantAt_unique`）得到。 -/
lemma lab_inj_on_freeSet (hd : 2 ≤ d) {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V)
    (hbig : AllLarge V) {lab : Fin n → Fin d} (hlab : ∀ i, DominantAt V i (lab i))
    {y : Fin n → ℝ} (hy : GoodVertex V y) :
    ∀ i ∈ freeSet y, ∀ i' ∈ freeSet y, lab i = lab i' → i = i' := by
  obtain ⟨e, he⟩ := exists_localLabels hd hV hbig hy
  have h1 : ∀ i (hi : i ∈ freeSet y), lab i = e ⟨i, hi⟩ :=
    fun i hi => dominantAt_unique (hlab i) (he ⟨i, hi⟩)
  intro i hi i' hi' h
  rw [h1 i hi, h1 i' hi'] at h
  exact congrArg Subtype.val (e.injective h)

/-! ## 全列标签函数（论文第 5 节）

每根原列都在某个好顶点的自由基中（由引理 5.1 交换一次即可），
而主坐标对每根单位列唯一，故得到**全局**标签函数 `lab`。 -/

/-- 任一列都在某个好顶点的自由基中。 -/
theorem exists_goodVertex_free {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V)
    (hbig : AllLarge V) (i : Fin n) : ∃ y : Fin n → ℝ, GoodVertex V y ∧ i ∈ freeSet y := by
  obtain ⟨x, hx⟩ := exists_goodVertex hV hbig
  by_cases hi : i ∈ freeSet x
  · exact ⟨x, hx, hi⟩
  · obtain ⟨b, hbsupp, hb⟩ := exists_freeCoeff hx.2.1 hx.2.2 i
    obtain ⟨t, j, ht, ht2, hbox, hind, hcard, hjmem, hjnmem, hF, hlast⟩ :=
      exchange hV hbig hx.1 hx.2.1 hx.2.2 hi hb hbsupp
    refine ⟨x + t • releaseDir (V := V) x i b, ⟨hbox, hind, hcard⟩, ?_⟩
    rw [hF]
    exact Finset.mem_insert_self i _

/-- **全列标签函数**：`∀ i, DominantAt V i (lab i)`。 -/
theorem exists_label (hd : 2 ≤ d) {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V)
    (hbig : AllLarge V) : ∃ lab : Fin n → Fin d, ∀ i, DominantAt V i (lab i) := by
  classical
  have hd2 : 2 ≤ d := by omega
  have h : ∀ i : Fin n, ∃ k : Fin d, DominantAt V i k := by
    intro i
    obtain ⟨y, hy, hiy⟩ := exists_goodVertex_free hV hbig i
    obtain ⟨e, he⟩ := exists_localLabels hd2 hV hbig hy
    exact ⟨e ⟨i, hiy⟩, he ⟨i, hiy⟩⟩
  exact ⟨fun i => Classical.choose (h i), fun i => Classical.choose_spec (h i)⟩

/-! ## 释放方向与"真实交换步" -/

lemma op_smul_real' {ι : Type*} (c : ℝ) (v : ι → ℝ) : MulOpposite.op c • v = c • v := by
  ext i
  simp only [Pi.smul_apply, smul_eq_mul]
  exact mul_comm _ _

lemma releaseDir_apply_ne {V : Matrix (Fin d) (Fin n) ℝ} (x : Fin n → ℝ) {i₀ k : Fin n}
    (h : k ≠ i₀) (b : Fin n → ℝ) :
    releaseDir (V := V) x i₀ b k = x i₀ * b k := by
  simp only [releaseDir, Pi.add_apply, Pi.smul_apply, smul_eq_mul, Pi.single_eq_of_ne h, add_zero]

lemma mulVec_eq_sum_smul_col {m : Type*} (M : Matrix m (Fin n) ℝ) (v : Fin n → ℝ) :
    M *ᵥ v = ∑ j, v j • M.col j := by
  funext i
  rw [Matrix.mulVec, dotProduct, Finset.sum_apply]
  exact Finset.sum_congr rfl fun j _ => by simp [Matrix.col_apply, smul_eq_mul, mul_comm]

/-- 释放第 `i` 根饱和列的系数向量（支撑在自由基上、把 `W.col i` 表为自由基的组合）。 -/
noncomputable def relB {W : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (hind : FreeIndep W x)
    (hcard : (freeSet x).card = d) (i : Fin n) : Fin n → ℝ :=
  Classical.choose (exists_freeCoeff hind hcard i)

lemma relB_supp {W : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (hind : FreeIndep W x)
    (hcard : (freeSet x).card = d) (i : Fin n) :
    ∀ k, k ∉ freeSet x → relB hind hcard i k = 0 :=
  fun k hk => (Classical.choose_spec (exists_freeCoeff hind hcard i)).1 k hk

lemma relB_kernel {W : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (hind : FreeIndep W x)
    (hcard : (freeSet x).card = d) (i : Fin n) :
    W *ᵥ relB hind hcard i = W.col i :=
  (Classical.choose_spec (exists_freeCoeff hind hcard i)).2

/-- 满足"支撑在自由基上、矩阵作用为 `W.col i`"的向量唯一。 -/
lemma relB_eq_of_supp_kernel {W : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ}
    (hind : FreeIndep W x) (hcard : (freeSet x).card = d) {i : Fin n} {b : Fin n → ℝ}
    (hbsupp : ∀ k, k ∉ freeSet x → b k = 0) (hb : W *ᵥ b = W.col i) :
    relB hind hcard i = b := by
  have h1 := relB_supp hind hcard i
  have h2 := relB_kernel hind hcard i
  have hzero : W *ᵥ (relB hind hcard i - b) = 0 := by
    rw [Matrix.mulVec_sub, h2, hb, sub_self]
  have hsupp : ∀ k, k ∉ freeSet x → (relB hind hcard i - b) k = 0 := by
    intro k hk
    rw [Pi.sub_apply, h1 k hk, hbsupp k hk, sub_self]
  rw [mulVec_of_support_free hsupp] at hzero
  have h0 := hind (relB hind hcard i - b) hsupp hzero
  funext k
  exact sub_eq_zero.mp (h0 k)

/-- 释放方向也是核向量。 -/
lemma releaseDir_kernel {W : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ} (hind : FreeIndep W x)
    (hcard : (freeSet x).card = d) (i₀ : Fin n) :
    W *ᵥ releaseDir (V := W) x i₀ (relB hind hcard i₀) = 0 := by
  rw [releaseDir, Matrix.mulVec_add, Matrix.mulVec_smul, Matrix.mulVec_single,
    op_smul_real', relB_kernel hind hcard i₀, ← add_smul, add_neg_cancel, zero_smul]

/-- **真实交换步**：从好顶点 `x` 释放一根饱和列 `i₀` 后到达的新顶点 `y`。 -/
def Step (W : Matrix (Fin d) (Fin n) ℝ) (x y : Fin n → ℝ) : Prop :=
  ∃ (i₀ j : Fin n) (t : ℝ) (hx : GoodVertex W x),
    i₀ ∉ freeSet x ∧ j ∈ freeSet x ∧ 0 < t ∧
    y = x + t • releaseDir (V := W) x i₀ (relB hx.2.1 hx.2.2 i₀) ∧
    freeSet y = insert i₀ ((freeSet x).erase j) ∧ y j = x i₀ ∧ GoodVertex W y

/-- 一步真实交换保持饱和正号数（论文引理 5.3）。 -/
lemma step_pcount {W : Matrix (Fin d) (Fin n) ℝ} {x y : Fin n → ℝ} (hs : Step W x y) :
    Pcount x = Pcount y := by
  obtain ⟨i₀, j, t, hx, hi₀, hj, ht, hy, hF, hxj, hgood⟩ := hs
  have hout : ∀ k, k ∉ freeSet x → k ≠ i₀ → y k = x k := by
    intro k hk hki
    rw [hy, Pi.add_apply, Pi.smul_apply, smul_eq_mul,
      releaseDir_apply_ne x hki (relB hx.2.1 hx.2.2 i₀),
      relB_supp hx.2.1 hx.2.2 i₀ k hk, mul_zero, mul_zero, add_zero]
  exact invariant hi₀ hj hF hout hxj

/-! ## 真实交换步保持 `σ`-计数（论文引理 5.3） -/

/-- 释放自身坐标时方向的值（`releaseDir` 的"自身"分量）。 -/
lemma releaseDir_self' {V : Matrix (Fin d) (Fin n) ℝ} (x : Fin n → ℝ) (i₀ : Fin n)
    (b : Fin n → ℝ) (hb : b i₀ = 0) : releaseDir (V := V) x i₀ b i₀ = -(x i₀) := by
  simp only [releaseDir, Pi.add_apply, Pi.smul_apply, smul_eq_mul, Pi.single_eq_same, hb, mul_zero,
    zero_add]

/-- 全局标签在任意好顶点的自由基上单射（`d ≥ 2` 用命题 4.2，`d ≤ 1` 用基数）。 -/
lemma lab_inj_of_good {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    {lab : Fin n → Fin d} (hlab : ∀ i, DominantAt V i (lab i)) {y : Fin n → ℝ}
    (hy : GoodVertex V y) :
    ∀ i ∈ freeSet y, ∀ i' ∈ freeSet y, lab i = lab i' → i = i' := by
  by_cases hd : 2 ≤ d
  · exact lab_inj_on_freeSet hd hV hbig hlab hy
  · push Not at hd
    have hcard : (freeSet y).card ≤ 1 := by rw [hy.2.2]; omega
    exact fun i hi i' hi' _ => Finset.card_le_one.mp hcard i hi i' hi'

/-- **交换两端同标签**：离开的自由列 `j` 与进入的饱和列 `i₀` 共享主标签。 -/
lemma label_eq_of_swap {lab : Fin n → Fin d}
    {x y : Fin n → ℝ} {i₀ j : Fin n}
    (hinj_x : ∀ i ∈ freeSet x, ∀ i' ∈ freeSet x, lab i = lab i' → i = i')
    (hinj_y : ∀ i ∈ freeSet y, ∀ i' ∈ freeSet y, lab i = lab i' → i = i')
    (hcard : (freeSet x).card = d) (hi₀ : i₀ ∉ freeSet x) (hj : j ∈ freeSet x)
    (hF : freeSet y = insert i₀ ((freeSet x).erase j)) : lab j = lab i₀ := by
  classical
  have huniv : (freeSet x).image lab = Finset.univ := by
    refine Finset.eq_univ_of_card _ ?_
    rw [Finset.card_image_of_injOn (fun a ha b hb h => hinj_x a ha b hb h), hcard,
      Fintype.card_fin]
  obtain ⟨k, hkF, hklab⟩ :=
    Finset.mem_image.mp (by rw [huniv]; exact Finset.mem_univ (lab i₀))
  have hk_eq_j : k = j := by
    by_contra hkj
    have hk_y : k ∈ freeSet y := by
      rw [hF]
      exact Finset.mem_insert.mpr (Or.inr (Finset.mem_erase.mpr ⟨hkj, hkF⟩))
    have hi₀_y : i₀ ∈ freeSet y := by rw [hF]; exact Finset.mem_insert_self i₀ _
    have h := hinj_y k hk_y i₀ hi₀_y hklab
    rw [h] at hkF
    exact hi₀ hkF
  rw [← hk_eq_j]
  exact hklab

/-- **引理 5.2 的释放形式**：在按主标签定向（且主坐标为正）的矩阵中，
若离开的自由列 `j` 与释放的饱和列 `i₀` 同标签，则换基系数 `relB i₀ j` 严格为正。 -/
lemma relB_pos_of_label {W : Matrix (Fin d) (Fin n) ℝ} {lab : Fin n → Fin d}
    (hVW : UnitColumns W) (hlab : ∀ i, DominantAt W i (lab i)) (hpos : ∀ i, 0 < W (lab i) i)
    {x : Fin n → ℝ} (hind : FreeIndep W x) (hcard : (freeSet x).card = d)
    (hinj : ∀ i ∈ freeSet x, ∀ i' ∈ freeSet x, lab i = lab i' → i = i')
    {i₀ j : Fin n} (hi₀ : i₀ ∉ freeSet x) (hj : j ∈ freeSet x) (hlabj : lab j = lab i₀) :
    0 < relB hind hcard i₀ j := by
  classical
  have hbij : Function.Bijective (fun i : freeSet x => lab i) :=
    (Fintype.bijective_iff_injective_and_card (fun i : freeSet x => lab i)).mpr
      ⟨fun a b hab => Subtype.ext (hinj ↑a a.2 ↑b b.2 hab),
        by rw [Fintype.card_coe, hcard, Fintype.card_fin]⟩
  let e : freeSet x ≃ Fin d := Equiv.ofBijective (fun i : freeSet x => lab i) hbij
  have he_lab : ∀ i : freeSet x, e i = lab i :=
    fun i => Equiv.ofBijective_apply (fun i : freeSet x => lab i) hbij i
  have hlab_symm : ∀ k : Fin d, lab ↑(e.symm k) = k := by
    intro k
    rw [← he_lab (e.symm k)]
    exact Equiv.apply_symm_apply e k
  let B : Matrix (Fin d) (Fin d) ℝ := fun r k => W r ↑(e.symm k)
  let bb : Fin d → ℝ := B⁻¹ *ᵥ (fun r => W r i₀)
  let b2 : Fin n → ℝ := fun i => if h : i ∈ freeSet x then bb (e ⟨i, h⟩) else 0
  have hBpos : ∀ k : Fin d, 0 < B k k := by
    intro k
    have hp := hpos ↑(e.symm k)
    rw [hlab_symm k] at hp
    exact hp
  have hBunit : ∀ k : Fin d, l1 (fun i => B i k) = 1 := by
    intro k
    rw [show (fun i => B i k) = (fun i => W i ↑(e.symm k)) from rfl]
    exact hVW ↑(e.symm k)
  have hBhalf : ∀ k : Fin d, (1 / 2 : ℝ) < B k k := by
    intro k
    have h1 := (hlab ↑(e.symm k)).1
    rw [hlab_symm k, abs_of_pos (hBpos k)] at h1
    exact h1
  have hBdom : ∀ k : Fin d, (∑ i ∈ Finset.univ.erase k, |B i k|) < B k k := by
    intro k
    have h1 : (∑ i ∈ Finset.univ.erase k, |B i k|) + |B k k| = 1 := by
      rw [Finset.sum_erase_add _ _ (Finset.mem_univ k)]
      exact hBunit k
    rw [abs_of_pos (hBpos k)] at h1
    linarith [hBhalf k]
  have hBli : LinearIndependent ℝ B.col := by
    have hlin : LinearIndependent ℝ (freeCols W x) := (freeIndep_iff_linearIndependent W x).mp hind
    exact hlin.comp (fun k : Fin d => e.symm k) (fun a b hab => e.symm.injective hab)
  have hBker : B *ᵥ bb = (fun r => W r i₀) := by
    have hunit : IsUnit B := Matrix.linearIndependent_cols_iff_isUnit.mp hBli
    have hdet : IsUnit B.det := (Matrix.isUnit_iff_isUnit_det B).mp hunit
    rw [show bb = B⁻¹ *ᵥ (fun r => W r i₀) from rfl, Matrix.mulVec_mulVec,
      Matrix.mul_nonsing_inv B hdet, Matrix.one_mulVec]
  have hpivot : 0 < bb (lab i₀) := by
    refine pivot (A := B) (b := bb) (u := fun r => W r i₀) (j := lab i₀) hBli hBdom hBker
      (hVW i₀) ?_
    have h1 := (hlab i₀).1
    rwa [abs_of_pos (hpos i₀)] at h1
  have hb2supp : ∀ k, k ∉ freeSet x → b2 k = 0 := by
    intro k hk; dsimp only [b2]; rw [dif_neg hk]
  have hb2ker : W *ᵥ b2 = W.col i₀ := by
    have h1 : W *ᵥ b2 = ∑ k : Fin d, bb k • B.col k := by
      rw [mulVec_of_support_free hb2supp, ← Finset.sum_coe_sort (freeSet x)
        (fun i => b2 i • W.col i)]
      rw [show (∑ i : freeSet x, b2 ↑i • W.col ↑i)
          = ∑ i : freeSet x, bb (e i) • B.col (e i) from
        Finset.sum_congr rfl fun i _ => by
          have hb2i : b2 ↑i = bb (e i) := by dsimp only [b2]; rw [dif_pos i.2]
          have hBcoli : B.col (e i) = W.col ↑i := by
            funext r
            show B r (e i) = W r ↑i
            dsimp only [B]
            rw [Equiv.symm_apply_apply]
          rw [hb2i, hBcoli]]
      rw [Equiv.sum_comp e (fun k : Fin d => bb k • B.col k)]
    rw [h1, ← mulVec_eq_sum_smul_col, hBker]
    rfl
  have hbjeq : relB hind hcard i₀ j = bb (lab i₀) := by
    rw [relB_eq_of_supp_kernel hind hcard hb2supp hb2ker]
    dsimp only [b2]
    rw [dif_pos hj]
    have hje : e ⟨j, hj⟩ = lab i₀ := by rw [he_lab ⟨j, hj⟩, hlabj]
    rw [hje]
  rw [hbjeq]
  exact hpivot

/-- 重定向矩阵保留主坐标关系。 -/
lemma dominantAt_reorient {V : Matrix (Fin d) (Fin n) ℝ} {σ : Fin n → ℝ} {lab : Fin n → Fin d}
    (hσ : ∀ i, σ i ∈ Pm) (hlab : ∀ i, DominantAt V i (lab i))
    (hσlab : ∀ i, σ i * V (lab i) i = |V (lab i) i|) :
    ∀ i, DominantAt (reorient σ V) i (lab i) := by
  intro i
  refine ⟨?_, fun l hl => ?_⟩
  · rw [reorient_apply, hσlab i, abs_abs]
    exact (hlab i).1
  · rw [reorient_apply, reorient_apply, hσlab i, abs_abs, abs_mul, Pm.abs_eq_one (hσ i), one_mul]
    exact (hlab i).2 l hl

/-- 重定向矩阵的主坐标为正。 -/
lemma pos_reorient {V : Matrix (Fin d) (Fin n) ℝ} {σ : Fin n → ℝ} {lab : Fin n → Fin d}
    (hlab : ∀ i, DominantAt V i (lab i))
    (hσlab : ∀ i, σ i * V (lab i) i = |V (lab i) i|) :
    ∀ i, 0 < reorient σ V (lab i) i := by
  intro i
  rw [reorient_apply, hσlab i]
  linarith [(hlab i).1]

/-- **论文引理 5.3（`σ`-重定向后的正确形式）**：一趟真实交换保持 `σ`-计数。 -/
theorem Psig_step {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm) {lab : Fin n → Fin d} (hlab : ∀ i, DominantAt V i (lab i))
    (hσlab : ∀ i, σ i * V (lab i) i = |V (lab i) i|) {x y : Fin n → ℝ} (hs : Step V x y) :
    Psig σ x = Psig σ y := by
  classical
  obtain ⟨i₀, j, t, hx, hi₀, hj, ht, hy, hF, hxj, hgood⟩ := hs
  let b : Fin n → ℝ := relB hx.2.1 hx.2.2 i₀
  have hy' : y = x + t • releaseDir (V := V) x i₀ b := hy
  have hinj_x := lab_inj_of_good hV hbig hlab hx
  have hinj_y := lab_inj_of_good hV hbig hlab hgood
  have hlabj : lab j = lab i₀ :=
    label_eq_of_swap hinj_x hinj_y hx.2.2 hi₀ hj hF
  -- 换基系数为正
  have hji : j ≠ i₀ := fun h => hi₀ (h ▸ hj)
  have hsat : x i₀ * x i₀ = 1 := by
    rcases sat_eq_pm hx.1 hi₀ with h | h <;> rw [h] <;> norm_num
  have hbj : 0 < b j := by
    have hyj : y j = x j + t * (x i₀ * b j) := by
      rw [hy', Pi.add_apply, Pi.smul_apply, smul_eq_mul, releaseDir_apply_ne x hji b]
    have h1 : x j + t * (x i₀ * b j) = x i₀ := by rw [← hyj, hxj]
    have h2 : t * b j = 1 - x i₀ * x j := by
      have h3 : x i₀ * (x j + t * (x i₀ * b j)) = x i₀ * x j + t * b j := by
        have e1 : x i₀ * (x j + t * (x i₀ * b j))
            = x i₀ * x j + x i₀ * (t * (x i₀ * b j)) := by ring
        have e2 : x i₀ * (t * (x i₀ * b j)) = t * ((x i₀ * x i₀) * b j) := by ring
        rw [e1, e2, hsat, one_mul]
      rw [h1, hsat] at h3
      linarith
    have h4 : x i₀ * x j < 1 := by
      have hlt := abs_lt.mp (mem_freeSet.mp hj)
      rcases sat_eq_pm hx.1 hi₀ with h | h
      · rw [h, one_mul]; exact hlt.2
      · rw [h, neg_one_mul]; linarith [hlt.1]
    have h5 : 0 < t * b j := by rw [h2]; linarith
    exact pos_of_mul_pos_right h5 (le_of_lt ht)
  -- 重定向后在标号基下 `relB i₀ j > 0`
  have hrelW : 0 < relB (freeIndep_reorient (V := V) hσ (y := x) |>.mpr hx.2.1) hx.2.2 i₀ j :=
    relB_pos_of_label (UnitColumns_reorient hσ hV) (dominantAt_reorient hσ hlab hσlab)
      (pos_reorient hlab hσlab) ((freeIndep_reorient (V := V) hσ (y := x)).mpr hx.2.1) hx.2.2
      hinj_x hi₀ hj hlabj
  -- `relB_W i₀ j = σ i₀ * (σ j * b j)`
  have hrel : relB ((freeIndep_reorient (V := V) hσ (y := x)).mpr hx.2.1) hx.2.2 i₀ j
      = σ i₀ * (σ j * b j) := by
    have hb' : relB ((freeIndep_reorient (V := V) hσ (y := x)).mpr hx.2.1) hx.2.2 i₀
        = fun i => σ i₀ * (σ i * b i) := by
      refine relB_eq_of_supp_kernel _ hx.2.2 ?_ ?_
      · intro k hk
        show σ i₀ * (σ k * b k) = 0
        rw [show b k = relB hx.2.1 hx.2.2 i₀ k from rfl,
          relB_supp hx.2.1 hx.2.2 i₀ k hk, mul_zero, mul_zero]
      · show reorient σ V *ᵥ (fun i => σ i₀ * (σ i * b i)) = (reorient σ V).col i₀
        rw [mulVec_reorient]
        have hfun : (fun i => σ i * (σ i₀ * (σ i * b i))) = (fun i => σ i₀ * b i) := by
          funext i
          have h : σ i * (σ i₀ * (σ i * b i)) = σ i₀ * ((σ i * σ i) * b i) := by ring
          rw [h, Pm.sq_eq_one (hσ i), one_mul]
        rw [hfun, show (fun i => σ i₀ * b i) = σ i₀ • b from rfl, Matrix.mulVec_smul,
          show V *ᵥ b = V.col i₀ from relB_kernel hx.2.1 hx.2.2 i₀]
        show σ i₀ • V.col i₀ = (reorient σ V).col i₀
        funext r
        rfl
    have h1 := congrFun hb' j
    simpa using h1
  have hprod : 0 < σ i₀ * σ j := by
    have h2 : 0 < (σ i₀ * σ j) * b j := by
      have h3 : (σ i₀ * σ j) * b j = σ i₀ * (σ j * b j) := by ring
      rw [h3, ← hrel]
      exact hrelW
    exact pos_of_mul_pos_left h2 (le_of_lt hbj)
  have hσj : σ j = σ i₀ := by
    have h1 : σ i₀ * σ j = 1 := by
      rcases mem_Pm.mp (Pm.mul_mem (hσ i₀) (hσ j)) with h | h
      · rw [h] at hprod; norm_num at hprod
      · exact h
    have h2 : σ i₀ * σ j = σ i₀ * σ i₀ := by rw [h1, Pm.sq_eq_one (hσ i₀)]
    exact mul_left_cancel₀ (Pm.ne_zero (hσ i₀)) h2
  -- 归结为 `Pcount` 不变量
  have hFsx : freeSet (fun i => σ i * x i) = freeSet x := freeSet_reorient hσ x
  have hFsy : freeSet (fun i => σ i * y i) = freeSet y := freeSet_reorient hσ y
  show Pcount (fun i => σ i * x i) = Pcount (fun i => σ i * y i)
  refine invariant (x := fun i => σ i * x i) (x' := fun i => σ i * y i) (i₀ := i₀) (j := j)
    ?_ ?_ ?_ ?_ ?_
  · rw [hFsx]; exact hi₀
  · rw [hFsx]; exact hj
  · rw [hFsy, hFsx]; exact hF
  · intro k hk hki
    rw [hFsx] at hk
    show σ k * y k = σ k * x k
    have hky : y k = x k := by
      rw [hy', Pi.add_apply, Pi.smul_apply, smul_eq_mul, releaseDir_apply_ne x hki b,
        show b k = relB hx.2.1 hx.2.2 i₀ k from rfl, relB_supp hx.2.1 hx.2.2 i₀ k hk,
        mul_zero, mul_zero, add_zero]
    rw [hky]
  · show σ j * y j = σ i₀ * x i₀
    rw [hxj, hσj]

/-! ## 无 `d ≥ 2` 限制的真实交换步 -/

lemma Step.goodVertex_right {W : Matrix (Fin d) (Fin n) ℝ} {x y : Fin n → ℝ} (hs : Step W x y) :
    GoodVertex W y := by
  obtain ⟨i₀, j, t, hx, hi₀, hj, ht, hy, hF, hxj, hgood⟩ := hs
  exact hgood

/-- 与 `exists_step` 相同，但不要求 `d ≥ 2`：标号双射由 `lab` 的（好顶点上的）单射性给出。 -/
lemma exists_step_nohd {W : Matrix (Fin d) (Fin n) ℝ} {lab : Fin n → Fin d}
    (hVW : UnitColumns W) (hbigW : AllLarge W) (hlab : ∀ i, DominantAt W i (lab i))
    (hpos : ∀ i, 0 < W (lab i) i)
    (hinj : ∀ y : Fin n → ℝ, GoodVertex W y →
      ∀ i ∈ freeSet y, ∀ i' ∈ freeSet y, lab i = lab i' → i = i')
    {x : Fin n → ℝ} (hx : GoodVertex W x) {i₀ : Fin n} (hi₀ : i₀ ∉ freeSet x) :
    ∃ (y : Fin n → ℝ) (j : Fin n) (t : ℝ), 0 < t ∧
      y = x + t • releaseDir (V := W) x i₀ (relB hx.2.1 hx.2.2 i₀) ∧
      freeSet y = insert i₀ ((freeSet x).erase j) ∧ y j = x i₀ ∧
      GoodVertex W y ∧ Step W x y := by
  classical
  obtain ⟨t, j, ht, _ht2, hbox, hind, hcard, hjmem, _hjnmem, hF, _hlast, hsign⟩ :=
    exchange_signed hVW hbigW hx.1 hx.2.1 hx.2.2 hi₀ (relB_kernel hx.2.1 hx.2.2 i₀)
      (relB_supp hx.2.1 hx.2.2 i₀)
  have hx'good : GoodVertex W (x + t • releaseDir (V := W) x i₀ (relB hx.2.1 hx.2.2 i₀)) :=
    ⟨hbox, hind, hcard⟩
  have hlabj : lab j = lab i₀ :=
    label_eq_of_swap (lab_inj_of_good hVW hbigW hlab hx)
      (lab_inj_of_good hVW hbigW hlab hx'good) hx.2.2 hi₀ hjmem hF
  have hbj : 0 < relB hx.2.1 hx.2.2 i₀ j :=
    relB_pos_of_label hVW hlab hpos hx.2.1 hx.2.2 (lab_inj_of_good hVW hbigW hlab hx) hi₀ hjmem
      hlabj
  have hxj : (x + t • releaseDir (V := W) x i₀ (relB hx.2.1 hx.2.2 i₀)) j = x i₀ := hsign hbj
  exact ⟨_, j, t, ht, rfl, hF, hxj, hx'good,
    ⟨i₀, j, t, hx, hi₀, hjmem, ht, rfl, hF, hxj, hx'good⟩⟩

/-- The dimension-specific interface reuses the general exchange step. -/
lemma exists_step (_hd : 2 ≤ d) {W : Matrix (Fin d) (Fin n) ℝ} {lab : Fin n → Fin d}
    (hVW : UnitColumns W) (hbigW : AllLarge W) (hlab : ∀ i, DominantAt W i (lab i))
    (hpos : ∀ i, 0 < W (lab i) i) {x : Fin n → ℝ} (hx : GoodVertex W x) {i₀ : Fin n}
    (hi₀ : i₀ ∉ freeSet x) :
    ∃ (y : Fin n → ℝ) (j : Fin n) (t : ℝ), 0 < t ∧
      y = x + t • releaseDir (V := W) x i₀ (relB hx.2.1 hx.2.2 i₀) ∧
      freeSet y = insert i₀ ((freeSet x).erase j) ∧ y j = x i₀ ∧
      GoodVertex W y ∧ Step W x y := by
  exact exists_step_nohd hVW hbigW hlab hpos
    (fun y hy => lab_inj_of_good hVW hbigW hlab hy) hx hi₀

/-! ## 连通性：上升步与有限性（论文引理 5.4） -/

/-- 目标顶点 `x*` 的饱和集上的线性函数 `ℓ(z) = ∑_{i ∉ freeSet x*} x*_i z_i`。 -/
noncomputable def ell {n : ℕ} (xstar : Fin n → ℝ) (y : Fin n → ℝ) : ℝ :=
  ∑ i ∈ (freeSet xstar)ᶜ, xstar i * y i

lemma ell_add {xstar : Fin n → ℝ} (a b : Fin n → ℝ) :
    ell xstar (a + b) = ell xstar a + ell xstar b := by
  simp only [ell, Pi.add_apply, mul_add, Finset.sum_add_distrib]

lemma ell_sub {xstar : Fin n → ℝ} (a b : Fin n → ℝ) :
    ell xstar (a - b) = ell xstar a - ell xstar b := by
  simp only [ell, Pi.sub_apply, mul_sub, Finset.sum_sub_distrib]

lemma ell_smul {xstar : Fin n → ℝ} (c : ℝ) (v : Fin n → ℝ) :
    ell xstar (c • v) = c * ell xstar v := by
  simp only [ell, Pi.smul_apply, smul_eq_mul]
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl fun i _ => by ring

lemma ell_sum_smul {ι : Type*} {xstar : Fin n → ℝ} (s : Finset ι) (c : ι → ℝ)
    (v : ι → Fin n → ℝ) :
    ell xstar (∑ i ∈ s, c i • v i) = ∑ i ∈ s, c i * ell xstar (v i) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [ell]
  | insert a s ha ih =>
      rw [Finset.sum_insert ha, Finset.sum_insert ha, ell_add, ell_smul, ih]

/-- **锥展开（论文式 (5.3)）**：`x* - z` 是各释放方向的非负组合。 -/
lemma cone_expansion {W : Matrix (Fin d) (Fin n) ℝ} {z xstar : Fin n → ℝ} (hz : GoodVertex W z)
    (hxstar : W *ᵥ xstar = 0) :
    ∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i)
      = xstar - z := by
  classical
  let r : Fin n → (Fin n → ℝ) := fun i => releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i)
  have hr : ∀ i, r i = releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i) := fun i => rfl
  have hsupp : ∀ k, k ∉ freeSet z →
      ((xstar - z) - ∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • r i) k = 0 := by
    intro k hk
    have hkI : k ∈ (freeSet z)ᶜ := by simpa using hk
    have hb0 : ∀ i, relB hz.2.1 hz.2.2 i k = 0 := fun i => relB_supp hz.2.1 hz.2.2 i k hk
    have hterm : ∀ i ∈ (freeSet z)ᶜ, i ≠ k → ((1 - z i * xstar i) • r i) k = 0 := by
      intro i _ hik
      show (1 - z i * xstar i) * r i k = 0
      rw [hr i, releaseDir_apply_ne z (Ne.symm hik) (relB hz.2.1 hz.2.2 i), hb0 i, mul_zero,
        mul_zero]
    have hkterm : ((1 - z k * xstar k) • r k) k = (1 - z k * xstar k) * (-(z k)) := by
      show (1 - z k * xstar k) * r k k = _
      rw [hr k, releaseDir_self' z k (relB hz.2.1 hz.2.2 k) (hb0 k)]
    have hsplit : (∑ i ∈ (freeSet z)ᶜ, ((1 - z i * xstar i) • r i) k)
        = (1 - z k * xstar k) * (-(z k)) := by
      rw [Finset.sum_eq_single k hterm (fun hknot => absurd hkI hknot)]
      exact hkterm
    have hzk : z k * z k = 1 := by
      rcases sat_eq_pm hz.1 hk with h | h <;> rw [h] <;> norm_num
    have hgoal : (xstar k - z k) - (1 - z k * xstar k) * (-(z k)) = 0 := by
      have h1 : (xstar k - z k) - (1 - z k * xstar k) * (-(z k))
          = xstar k * (1 - z k * z k) := by ring
      rw [h1, hzk]; ring
    show ((xstar - z) k) - (∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • r i) k = 0
    rw [Pi.sub_apply, Finset.sum_apply, hsplit]
    exact hgoal
  have hker : W *ᵥ ((xstar - z) - ∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • r i) = 0 := by
    have hS : W *ᵥ (∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • r i) = 0 := by
      rw [Matrix.mulVec_sum]
      refine Finset.sum_eq_zero fun i _ => ?_
      rw [Matrix.mulVec_smul, hr i, releaseDir_kernel hz.2.1 hz.2.2 i, smul_zero]
    rw [Matrix.mulVec_sub, Matrix.mulVec_sub, hxstar, hz.1.1, hS]
    ring
  have hsum0 : (∑ i ∈ freeSet z,
      ((xstar - z) - ∑ i' ∈ (freeSet z)ᶜ, (1 - z i' * xstar i') • r i') i • W.col i) = 0 := by
    rw [← mulVec_of_support_free hsupp]
    exact hker
  have hE0 := hz.2.1 _ hsupp hsum0
  have key : (∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • r i) = xstar - z := by
    funext k
    have h1 := hE0 k
    rw [show ((xstar - z) - ∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • r i) k
        = (xstar - z) k - (∑ i ∈ (freeSet z)ᶜ, (1 - z i * xstar i) • r i) k from rfl] at h1
    linarith
  exact key

/-- `ℓ` 在核盒上不超过目标饱和集的大小。 -/
lemma ell_le_card {W : Matrix (Fin d) (Fin n) ℝ} {xstar y : Fin n → ℝ}
    (hxstar : GoodVertex W xstar) (hy : y ∈ kernelBox W) :
    ell xstar y ≤ ((freeSet xstar)ᶜ.card : ℝ) := by
  have hterm : ∀ i ∈ (freeSet xstar)ᶜ, xstar i * y i ≤ 1 := by
    intro i hi
    have h1 : i ∉ freeSet xstar := by simpa using hi
    rcases sat_eq_pm hxstar.1 h1 with h | h
    · rw [h, one_mul]; exact le_trans (le_abs_self _) (hy.2 i)
    · rw [h, neg_one_mul]; linarith [neg_le_abs (y i), hy.2 i]
  calc ell xstar y ≤ ∑ _i ∈ (freeSet xstar)ᶜ, (1 : ℝ) := Finset.sum_le_sum hterm
    _ = ((freeSet xstar)ᶜ.card : ℝ) := by rw [Finset.sum_const, nsmul_eq_mul, mul_one]

/-- `ℓ` 在目标顶点自身取到上界。 -/
lemma ell_self {W : Matrix (Fin d) (Fin n) ℝ} {xstar : Fin n → ℝ} (hxstar : GoodVertex W xstar) :
    ell xstar xstar = ((freeSet xstar)ᶜ.card : ℝ) := by
  have hterm : ∀ i ∈ (freeSet xstar)ᶜ, xstar i * xstar i = 1 := by
    intro i hi
    have h1 : i ∉ freeSet xstar := by simpa using hi
    rcases sat_eq_pm hxstar.1 h1 with h | h <;> rw [h] <;> norm_num
  calc ell xstar xstar = ∑ _i ∈ (freeSet xstar)ᶜ, (1 : ℝ) := Finset.sum_congr rfl hterm
    _ = ((freeSet xstar)ᶜ.card : ℝ) := by rw [Finset.sum_const, nsmul_eq_mul, mul_one]

/-- `ℓ` 取到上界当且仅当该点就是目标顶点。 -/
lemma eq_of_ell_eq_card {W : Matrix (Fin d) (Fin n) ℝ} {xstar y : Fin n → ℝ}
    (hxstar : GoodVertex W xstar) (hy : y ∈ kernelBox W)
    (h : ell xstar y = ((freeSet xstar)ᶜ.card : ℝ)) : y = xstar := by
  classical
  have hterm_le : ∀ i ∈ (freeSet xstar)ᶜ, xstar i * y i ≤ 1 := by
    intro i hi
    have h1 : i ∉ freeSet xstar := by simpa using hi
    rcases sat_eq_pm hxstar.1 h1 with hh | hh
    · rw [hh, one_mul]; exact le_trans (le_abs_self _) (hy.2 i)
    · rw [hh, neg_one_mul]; linarith [neg_le_abs (y i), hy.2 i]
  have hsum : ∑ i ∈ (freeSet xstar)ᶜ, (1 - xstar i * y i) = 0 := by
    have h1 : ∑ i ∈ (freeSet xstar)ᶜ, (1 - xstar i * y i)
        = ((freeSet xstar)ᶜ.card : ℝ) - ∑ i ∈ (freeSet xstar)ᶜ, xstar i * y i := by
      rw [Finset.sum_sub_distrib, Finset.sum_const, nsmul_eq_mul, mul_one]
    rw [h1, show (∑ i ∈ (freeSet xstar)ᶜ, xstar i * y i) = ell xstar y from rfl, h, sub_self]
  have hzero : ∀ i ∈ (freeSet xstar)ᶜ, 1 - xstar i * y i = 0 := by
    intro i hi
    have h1 : 1 - xstar i * y i ≤ ∑ j ∈ (freeSet xstar)ᶜ, (1 - xstar j * y j) :=
      Finset.single_le_sum (f := fun j => 1 - xstar j * y j)
        (fun j hj => by linarith [hterm_le j hj]) hi
    rw [hsum] at h1
    linarith [hterm_le i hi]
  have heq : ∀ i ∈ (freeSet xstar)ᶜ, y i = xstar i := by
    intro i hi
    have h1 : i ∉ freeSet xstar := by simpa using hi
    have hne : xstar i ≠ 0 := by
      rcases sat_eq_pm hxstar.1 h1 with hh | hh <;> rw [hh] <;> norm_num
    have h2 : xstar i * y i = 1 := by linarith [hzero i hi]
    have h3 : xstar i * xstar i = 1 := by
      rcases sat_eq_pm hxstar.1 h1 with hh | hh <;> rw [hh] <;> norm_num
    exact mul_left_cancel₀ hne (by rw [h2, h3])
  have hsupp : ∀ i, i ∉ freeSet xstar → (y - xstar) i = 0 := by
    intro i hi
    have hi' : i ∈ (freeSet xstar)ᶜ := by simpa using hi
    rw [Pi.sub_apply, heq i hi', sub_self]
  have hker : W *ᵥ (y - xstar) = 0 := by rw [Matrix.mulVec_sub, hy.1, hxstar.1.1, sub_zero]
  rw [mulVec_of_support_free hsupp] at hker
  have h0 := hxstar.2.1 (y - xstar) hsupp hker
  funext i
  exact sub_eq_zero.mp (h0 i)

/-- **上升步**：非目标好顶点总可以经一次真实交换使 `ℓ` 严格增大。 -/
lemma exists_ascent {W : Matrix (Fin d) (Fin n) ℝ} {lab : Fin n → Fin d}
    (hVW : UnitColumns W) (hbigW : AllLarge W) (hlab : ∀ i, DominantAt W i (lab i))
    (hpos : ∀ i, 0 < W (lab i) i)
    (hinj : ∀ y : Fin n → ℝ, GoodVertex W y →
      ∀ i ∈ freeSet y, ∀ i' ∈ freeSet y, lab i = lab i' → i = i')
    (hdn : d < n) {xstar : Fin n → ℝ} (hxstar : GoodVertex W xstar)
    {z : Fin n → ℝ} (hz : GoodVertex W z) (hne : z ≠ xstar) :
    ∃ z' : Fin n → ℝ, Step W z z' ∧ ell xstar z < ell xstar z' := by
  classical
  have hellz_lt : ell xstar z < ((freeSet xstar)ᶜ.card : ℝ) := by
    rcases lt_or_eq_of_le (ell_le_card hxstar hz.1) with h | h
    · exact h
    · exact absurd (eq_of_ell_eq_card hxstar hz.1 h) hne
  have hexp := cone_expansion hz hxstar.1.1
  have hpos_sum : 0 < ∑ i ∈ (freeSet z)ᶜ,
      (1 - z i * xstar i) * ell xstar (releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i)) := by
    have h1 : ell xstar (xstar - z) = ∑ i ∈ (freeSet z)ᶜ,
        (1 - z i * xstar i) * ell xstar (releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i)) := by
      rw [← hexp, ell_sum_smul]
    rw [← h1, ell_sub, ell_self hxstar]
    linarith
  have hexists : ∃ i ∈ (freeSet z)ᶜ,
      0 < (1 - z i * xstar i) * ell xstar (releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i)) := by
    by_contra hcon
    push Not at hcon
    exact absurd hpos_sum (not_lt.mpr (Finset.sum_nonpos hcon))
  obtain ⟨i, hiI, hipos⟩ := hexists
  have hi_not : i ∉ freeSet z := by simpa using hiI
  have hci_nonneg : 0 ≤ 1 - z i * xstar i := by
    have h1 : z i * xstar i ≤ |z i * xstar i| := le_abs_self _
    rw [abs_mul] at h1
    have h2 : |z i| * |xstar i| ≤ 1 := by
      nlinarith [hz.1.2 i, hxstar.1.2 i, abs_nonneg (z i), abs_nonneg (xstar i)]
    linarith
  have hci : 0 < 1 - z i * xstar i := by
    rcases lt_or_eq_of_le hci_nonneg with h | h
    · exact h
    · rw [← h, zero_mul] at hipos
      exact absurd hipos (lt_irrefl 0)
  have hli : 0 < ell xstar (releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i)) := by
    rcases mul_pos_iff.mp hipos with ⟨h1, h2⟩ | ⟨h1, h2⟩
    · exact h2
    · linarith
  obtain ⟨z', j, t, ht, hz'eq, _hF, _hzj, _hz'good, hstep⟩ :=
    exists_step_nohd hVW hbigW hlab hpos hinj hz hi_not
  refine ⟨z', hstep, ?_⟩
  rw [hz'eq, ell_add, ell_smul]
  have : 0 < t * ell xstar (releaseDir (V := W) z i (relB hz.2.1 hz.2.2 i)) := mul_pos ht hli
  linarith

/-- **连通性结论（论文引理 5.4 + 引理 5.3）**：任意两个好顶点上的 `Pcount` 相等。 -/
lemma Pcount_eq_of_goodVertices {W : Matrix (Fin d) (Fin n) ℝ} {lab : Fin n → Fin d}
    (hVW : UnitColumns W) (hbigW : AllLarge W) (hlab : ∀ i, DominantAt W i (lab i))
    (hpos : ∀ i, 0 < W (lab i) i)
    (hinj : ∀ y : Fin n → ℝ, GoodVertex W y →
      ∀ i ∈ freeSet y, ∀ i' ∈ freeSet y, lab i = lab i' → i = i')
    {xstar z : Fin n → ℝ} (hxstar : GoodVertex W xstar) (hz : GoodVertex W z) :
    Pcount z = Pcount xstar := by
  classical
  by_cases hdn : n ≤ d
  · have hzero : ∀ w : Fin n → ℝ, GoodVertex W w → w = 0 := by
      intro w hw
      have hcard : (freeSet w).card = n := by
        have h1 : (freeSet w).card ≤ n := by
          have h2 : (freeSet w).card ≤ (Finset.univ : Finset (Fin n)).card :=
            Finset.card_le_card (Finset.subset_univ _)
          rwa [Finset.card_univ, Fintype.card_fin] at h2
        have h2 : n ≤ (freeSet w).card := by rw [hw.2.2]; exact hdn
        omega
      have huniv : freeSet w = Finset.univ :=
        Finset.eq_univ_of_card _ (by rw [hcard, Fintype.card_fin])
      have hsupp : ∀ i, i ∉ freeSet w → w i = 0 := by
        intro i hi
        exact absurd (Finset.mem_univ i) (by rw [← huniv]; exact hi)
      have hker : W *ᵥ w = 0 := hw.1.1
      rw [mulVec_of_support_free hsupp] at hker
      have h0 := hw.2.1 w hsupp hker
      funext i
      exact h0 i
    rw [hzero z hz, hzero xstar hxstar]
  · push Not at hdn
    by_contra hne
    have hMne : ((goodFinset W).filter
        (fun y => GoodVertex W y ∧ Pcount y ≠ Pcount xstar)).Nonempty :=
      ⟨z, Finset.mem_filter.mpr ⟨mem_goodFinset hz, hz, hne⟩⟩
    obtain ⟨z₀, hz₀M, hz₀max⟩ :=
      Finset.exists_max_image _ (fun y => ell xstar y) hMne
    rw [Finset.mem_filter] at hz₀M
    obtain ⟨_, hz₀good, hz₀P⟩ := hz₀M
    have hz₀ne : z₀ ≠ xstar := fun h => hz₀P (by rw [h])
    obtain ⟨z₁, hstep, hellt⟩ :=
      exists_ascent hVW hbigW hlab hpos hinj hdn hxstar hz₀good hz₀ne
    have hz₁good : GoodVertex W z₁ := Step.goodVertex_right hstep
    have h1 : Pcount z₁ = Pcount xstar := by
      by_contra h
      have := hz₀max z₁
        (Finset.mem_filter.mpr ⟨mem_goodFinset hz₁good, hz₁good, h⟩)
      linarith
    exact hz₀P (by rw [step_pcount hstep, h1])

/-- **论文引理 5.3 + 5.4 的合成**：好顶点上的 `σ`-计数在反足变换下不变。 -/
theorem Psig_eq_neg {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V) (hbig : AllLarge V)
    {σ : Fin n → ℝ} (hσ : ∀ i, σ i ∈ Pm) {lab : Fin n → Fin d} (hlab : ∀ i, DominantAt V i (lab i))
    (hσlab : ∀ i, σ i * V (lab i) i = |V (lab i) i|) {x : Fin n → ℝ} (hx : GoodVertex V x) :
    Psig σ x = Psig σ (-x) := by
  classical
  have hw : GoodVertex (reorient σ V) (fun i => σ i * x i) := by
    apply (GoodVertex_reorient hσ).mpr
    have htwice : (fun i => σ i * (σ i * x i)) = x := by
      funext i
      rw [← mul_assoc, Pm.sq_eq_one (hσ i), one_mul]
    rwa [htwice]
  have hVW : UnitColumns (reorient σ V) := UnitColumns_reorient hσ hV
  have hbigW : AllLarge (reorient σ V) := (AllLarge_reorient (V := V) hσ).mpr hbig
  have hlabW : ∀ i, DominantAt (reorient σ V) i (lab i) := dominantAt_reorient hσ hlab hσlab
  have hposW : ∀ i, 0 < (reorient σ V) (lab i) i := pos_reorient hlab hσlab
  have hinjW : ∀ y : Fin n → ℝ, GoodVertex (reorient σ V) y →
      ∀ i ∈ freeSet y, ∀ i' ∈ freeSet y, lab i = lab i' → i = i' :=
    fun y hy => lab_inj_of_good hVW hbigW hlabW hy
  have hneg : (fun i => σ i * (-x i)) = -(fun i => σ i * x i) := by
    funext i
    simp
  show Pcount (fun i => σ i * x i) = Pcount (fun i => σ i * (-x i))
  rw [hneg]
  exact Pcount_eq_of_goodVertices hVW hbigW hlabW hposW hinjW (neg_goodVertex hw) hw

/-! ## 定理 1.1 -/

/-- **定理 1.1（界）**：`n` 与 `d` 奇偶不同时，存在符号 `ε` 使 `‖Vε‖₁ ≤ d - 1`。 -/
theorem main_le {d n : ℕ} (V : Matrix (Fin d) (Fin n) ℝ) (hd : 2 ≤ d) (hV : UnitColumns V)
    (hpar : n % 2 ≠ d % 2) :
    ∃ ε : Fin n → ℝ, (∀ i, ε i ∈ Pm) ∧ l1 (V *ᵥ ε) ≤ (d : ℝ) - 1 := by
  classical
  by_contra! hcon
  have hbig : AllLarge V := hcon
  obtain ⟨lab, hlab⟩ := exists_label hd hV hbig
  let σ : Fin n → ℝ := fun i => sgn (V (lab i) i)
  have hσ : ∀ i, σ i ∈ Pm := fun i => sgn_mem _
  have hσlab : ∀ i, σ i * V (lab i) i = |V (lab i) i| := by
    intro i
    exact sgn_mul_self (by have := (hlab i).1; intro h; simp [h] at this; linarith)
  let W := reorient σ V
  have hW : UnitColumns W := UnitColumns_reorient hσ hV
  have hlarge : AllLarge W := (AllLarge_reorient hσ).mpr hbig
  have hlabels : ∀ i, DominantAt W i (lab i) := dominantAt_reorient hσ hlab hσlab
  have hpositive : ∀ i, 0 < W (lab i) i := pos_reorient hlab hσlab
  have hcount : ∀ x, GoodVertex W x → Pcount x = Pcount (-x) := by
    intro x hx
    exact Pcount_eq_of_goodVertices hW hlarge hlabels hpositive
      (fun y hy => lab_inj_of_good hW hlarge hlabels hy) (neg_goodVertex hx) hx
  obtain ⟨ε, hε, hle⟩ := main_le_of_hcount W hd hW hpar hcount
  exact (not_lt_of_ge hle) (hlarge ε hε)

/-- The one-extra-vector case is a direct specialization. -/
theorem main_le_succ {d : ℕ} (hd : 2 ≤ d) (V : Matrix (Fin d) (Fin (d + 1)) ℝ)
    (hV : UnitColumns V) :
    ∃ ε : Fin (d + 1) → ℝ, (∀ i, ε i ∈ Pm) ∧ l1 (V *ᵥ ε) ≤ (d : ℝ) - 1 :=
  main_le V hd hV (by omega)

end L1Balance


==> anc/formalization/L1Balance/Rigidity.lean <==
/- Local rigidity for the independent free vectors used in the global proof. -/
import L1Balance.AxisRounding

open Matrix
namespace L1Balance

/-- All failed corners force distinct dominant coordinates; no support-face count is needed. -/
theorem exists_dominant_of_all_large {d : ℕ} (A : Matrix (Fin d) (Fin d) ℝ)
    (hA : UnitColumns A) (hind : LinearIndependent ℝ A.col)
    (y : Fin d → ℝ) (hy : ∀ i, |y i| ≤ 1)
    (hbig : ∀ ξ : Corner d, (d : ℝ) - 1 < l1 (A *ᵥ csign ξ - A *ᵥ y)) :
    ∃ σ : Fin d ≃ Fin d, ∀ j,
      (1 / 2 : ℝ) < |A (σ j) j| ∧ ∀ k, k ≠ σ j → |A k j| < |A (σ j) j| :=
  dominant_of_cone_cover A hA (-(A *ᵥ y)) (cone_cover_of_all_large A hA hind y hy hbig)

end L1Balance


==> anc/formalization/L1Balance/Vertex.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 零纤维的顶点层（论文第 2 节）

  本文件补充零纤维层所需的结构：
  * 反设 `AllLarge`（所有符号和的 ℓ₁ 范数都严格大于 `d - 1`）；
  * 自由列族 `freeCols` 与"自由列线性无关" `FreeIndep`（论文引理 2.1 的顶点条件）；
  * 引理 2.1：自由列数不超过 `d`；
  * 引理 2.2 的计数部分：反设下 `K(V)` 的每个点都至少有 `d` 个自由坐标；
  * 顶点存在性：`K(V)` 上 `∑ xᵢ²` 的最大值点具有线性无关的自由列。

  论文对应：引理 2.1、引理 2.2。
-/
import L1Balance.Kernel
import Mathlib.Topology.Instances.Matrix
import Mathlib.Topology.Order.Compact
import Mathlib.Analysis.Normed.Module.FiniteDimension
open Finset Matrix
namespace L1Balance
variable {d n : ℕ}

/-- **反设**：所有符号和的 ℓ₁ 范数都严格大于 `d - 1`。 -/
def AllLarge (V : Matrix (Fin d) (Fin n) ℝ) : Prop :=
  ∀ ε : Fin n → ℝ, (∀ i, ε i ∈ Pm) → (d : ℝ) - 1 < l1 (V *ᵥ ε)

/-- 自由坐标对应的原列族。 -/
def freeCols (V : Matrix (Fin d) (Fin n) ℝ) (x : Fin n → ℝ) : freeSet x → (Fin d → ℝ) :=
  fun j => V.col (j : Fin n)

/-- **自由列线性无关**（支撑形式）。

任何支撑在自由坐标上的核向量必为零。论文引理 2.1 说明这等价于"`x` 是 `K(V)` 的顶点"。 -/
def FreeIndep (V : Matrix (Fin d) (Fin n) ℝ) (x : Fin n → ℝ) : Prop :=
  ∀ g : Fin n → ℝ, (∀ i, i ∉ freeSet x → g i = 0) →
    (∑ i ∈ freeSet x, g i • V.col i) = 0 → ∀ i, g i = 0

/-- 支撑在自由坐标上的向量，其矩阵作用等于在自由集上的列组合。 -/
lemma mulVec_of_support_free {V : Matrix (Fin d) (Fin n) ℝ} {x z : Fin n → ℝ}
    (hz : ∀ i, i ∉ freeSet x → z i = 0) :
    V *ᵥ z = ∑ i ∈ freeSet x, z i • V.col i := by
  funext k
  rw [show (V *ᵥ z) k = ∑ i, V k i * z i from rfl, Finset.sum_apply]
  rw [Finset.sum_subset (Finset.subset_univ (freeSet x))
    (fun i _ hi => by rw [hz i hi]; simp)]
  refine Finset.sum_congr rfl fun i _ => ?_
  simp [Matrix.col_apply, smul_eq_mul, mul_comm]

/-- `FreeIndep` 与 `LinearIndependent` 的等价形式。 -/
lemma freeIndep_iff_linearIndependent (V : Matrix (Fin d) (Fin n) ℝ) (x : Fin n → ℝ) :
    FreeIndep V x ↔ LinearIndependent ℝ (freeCols V x) := by
  constructor
  · intro h
    rw [Fintype.linearIndependent_iff]
    intro g hsum j
    let G : Fin n → ℝ := fun i => if hi : i ∈ freeSet x then g ⟨i, hi⟩ else 0
    have hGsupp : ∀ i, i ∉ freeSet x → G i = 0 := by
      intro i hi
      dsimp only [G]
      rw [dif_neg hi]
    have hGsum : (∑ i ∈ freeSet x, G i • V.col i) = 0 := by
      have h1 : (∑ i ∈ freeSet x, G i • V.col i)
          = ∑ j : freeSet x, g j • V.col (j : Fin n) := by
        rw [Finset.sum_subtype (s := freeSet x) (p := fun i => i ∈ freeSet x)
          (fun i => Iff.rfl) (fun i => G i • V.col i)]
        refine Finset.sum_congr rfl fun j _ => ?_
        dsimp only [G]
        rw [dif_pos j.2]
      rw [h1]
      exact hsum
    have h0 := h G hGsupp hGsum (j : Fin n)
    dsimp only [G] at h0
    rwa [dif_pos j.2] at h0
  · intro h g hg hsum i
    by_cases hi : i ∈ freeSet x
    · have h1 : (∑ j : freeSet x, g (j : Fin n) • V.col (j : Fin n)) = 0 := by
        rw [← Finset.sum_subtype (s := freeSet x) (p := fun i => i ∈ freeSet x)
          (fun i => Iff.rfl) (fun i : Fin n => g i • V.col i)]
        exact hsum
      exact (Fintype.linearIndependent_iff.mp h) (fun j : freeSet x => g (j : Fin n)) h1 ⟨i, hi⟩
    · exact hg i hi

/-- **论文引理 2.1（计数部分）**：自由列线性无关时自由坐标数不超过 `d`。 -/
theorem card_freeSet_le_of_freeIndep {V : Matrix (Fin d) (Fin n) ℝ} {x : Fin n → ℝ}
    (h : FreeIndep V x) : (freeSet x).card ≤ d := by
  have h1 : Fintype.card (freeSet x) ≤ Module.finrank ℝ (Fin d → ℝ) :=
    ((freeIndep_iff_linearIndependent V x).mp h).fintype_card_le_finrank
  rw [Module.finrank_fintype_fun_eq_card, Fintype.card_fin, Fintype.card_coe] at h1
  exact h1

/-- **论文引理 2.2 的计数部分**：在反设下，`K(V)` 的每个点都至少有 `d` 个自由坐标。

若自由坐标数至多 `d - 1`，式 (2.1) 直接给出一个范数不超过 `d - 1` 的符号和。 -/
theorem card_freeSet_ge_of_allLarge {V : Matrix (Fin d) (Fin n) ℝ} (hV : UnitColumns V)
    (hbig : AllLarge V) {x : Fin n → ℝ} (hx : x ∈ kernelBox V) :
    d ≤ (freeSet x).card := by
  classical
  by_contra h
  have hlt : (freeSet x).card < d := Nat.not_le.mp h
  obtain ⟨ε, hε, hle⟩ := exists_sign_sum_le hV hx
  have hS : 0 ≤ ∑ i ∈ freeSet x, |x i| := Finset.sum_nonneg fun i _ => abs_nonneg _
  have hle' : l1 (V *ᵥ ε) ≤ ((freeSet x).card : ℝ) := by linarith
  have hcast : ((freeSet x).card : ℝ) ≤ (d : ℝ) - 1 := by
    have hd : 1 ≤ d := by omega
    have h1 : ((freeSet x).card : ℝ) ≤ ((d - 1 : ℕ) : ℝ) := by
      exact_mod_cast Nat.le_sub_one_of_lt hlt
    rwa [Nat.cast_sub hd, Nat.cast_one] at h1
  linarith [hbig ε hε]

/-! ## 核盒的紧性与顶点存在性 -/

lemma isClosed_kernelBox (V : Matrix (Fin d) (Fin n) ℝ) : IsClosed (kernelBox V) := by
  have hset : kernelBox V
      = {x : Fin n → ℝ | V *ᵥ x = 0} ∩ {x : Fin n → ℝ | ∀ i, |x i| ≤ 1} := by
    ext x
    simp only [kernelBox, Set.mem_ofPred_eq, Set.mem_inter_iff]
  rw [hset]
  refine IsClosed.inter ?_ ?_
  · rw [show {x : Fin n → ℝ | V *ᵥ x = 0}
        = ⋂ k : Fin d, {x : Fin n → ℝ | (V *ᵥ x) k = 0} by
      ext x
      simp only [Set.mem_ofPred_eq, Set.mem_iInter]
      exact ⟨fun h k => by rw [h]; rfl, fun h => funext h⟩]
    exact isClosed_iInter fun k => isClosed_eq (by fun_prop) continuous_const
  · rw [show {x : Fin n → ℝ | ∀ i, |x i| ≤ 1}
        = ⋂ i : Fin n, {x : Fin n → ℝ | |x i| ≤ 1} by
      ext x
      simp only [Set.mem_ofPred_eq, Set.mem_iInter]]
    exact isClosed_iInter fun i => isClosed_le (by fun_prop) continuous_const

lemma isCompact_kernelBox (V : Matrix (Fin d) (Fin n) ℝ) : IsCompact (kernelBox V) := by
  refine (isCompact_Icc (a := (-1 : Fin n → ℝ)) (b := 1)).of_isClosed_subset
    (isClosed_kernelBox V) ?_
  intro x hx
  simp only [Set.mem_Icc, Set.mem_ofPred_eq, kernelBox] at hx ⊢
  exact ⟨fun i => (abs_le.mp (hx.2 i)).1, fun i => (abs_le.mp (hx.2 i)).2⟩

/-- **小扰动引理**：若 `z` 是核向量且支撑在 `x` 的自由坐标上，则存在 `t > 0`
使 `x ± t z` 都留在核盒内。 -/
lemma exists_small_smul_add_mem_kernelBox {V : Matrix (Fin d) (Fin n) ℝ} {x z : Fin n → ℝ}
    (hx : x ∈ kernelBox V) (hzker : V *ᵥ z = 0)
    (hz : ∀ i, i ∉ freeSet x → z i = 0) :
    ∃ t : ℝ, 0 < t ∧ x + t • z ∈ kernelBox V ∧ x - t • z ∈ kernelBox V := by
  classical
  have hfree : ∀ i ∈ freeSet x, 0 < 1 - |x i| := by
    intro i hi
    have h1 : |x i| < 1 := mem_freeSet.mp hi
    linarith [abs_nonneg (x i)]
  set A : ℝ := ∑ i ∈ freeSet x, |z i| / (1 - |x i|) with hA
  have hAnn : 0 ≤ A := by
    rw [hA]
    exact Finset.sum_nonneg fun i hi => div_nonneg (abs_nonneg _) (le_of_lt (hfree i hi))
  set t : ℝ := (1 / 2) / (1 + A) with ht
  have hA1 : 0 < 1 + A := by linarith
  have htpos : 0 < t := by rw [ht]; exact div_pos (by norm_num) hA1
  have hcoord : ∀ i ∈ freeSet x, t * |z i| ≤ (1 - |x i|) / 2 := by
    intro i hi
    have hpos := hfree i hi
    have hle : |z i| / (1 - |x i|) ≤ A := by
      rw [hA]
      exact Finset.single_le_sum (s := freeSet x) (f := fun j => |z j| / (1 - |x j|))
        (fun j hj => div_nonneg (abs_nonneg _) (le_of_lt (hfree j hj))) hi
    have hcancel : (1 - |x i|) * (|z i| / (1 - |x i|)) = |z i| := by
      field_simp
    have key : |z i| ≤ (1 - |x i|) * A := by
      have := mul_le_mul_of_nonneg_left hle (le_of_lt hpos)
      linarith
    have key2 : |z i| ≤ (1 - |x i|) * (1 + A) := by nlinarith [abs_nonneg (z i)]
    have htA : t = 1 / (2 * (1 + A)) := by
      rw [ht, div_div]
    calc t * |z i| = |z i| / (2 * (1 + A)) := by rw [htA, div_mul_eq_mul_div, one_mul]
      _ ≤ (1 - |x i|) * (1 + A) / (2 * (1 + A)) :=
          div_le_div_of_nonneg_right key2 (by linarith)
      _ = (1 - |x i|) / 2 := by
          rw [mul_div_mul_right _ _ (by linarith : (1 + A) ≠ 0)]
  refine ⟨t, htpos, ?_, ?_⟩
  · refine ⟨?_, ?_⟩
    · rw [Matrix.mulVec_add, Matrix.mulVec_smul, hzker, hx.1, smul_zero, add_zero]
    · intro i
      by_cases hi : i ∈ freeSet x
      · have hb := hcoord i hi
        have h1 : |x i| < 1 := mem_freeSet.mp hi
        calc |(x + t • z) i| = |x i + t * z i| := by
              simp [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
          _ ≤ |x i| + |t * z i| := abs_add_le _ _
          _ = |x i| + t * |z i| := by rw [abs_mul, abs_of_pos htpos]
          _ ≤ |x i| + (1 - |x i|) / 2 := by linarith
          _ ≤ 1 := by linarith
      · have h1 : z i = 0 := hz i hi
        have h2 : (x + t • z) i = x i := by simp [Pi.add_apply, Pi.smul_apply, h1]
        rw [h2]
        exact hx.2 i
  · refine ⟨?_, ?_⟩
    · rw [Matrix.mulVec_sub, Matrix.mulVec_smul, hzker, hx.1, smul_zero, sub_zero]
    · intro i
      by_cases hi : i ∈ freeSet x
      · have hb := hcoord i hi
        have h1 : |x i| < 1 := mem_freeSet.mp hi
        calc |(x - t • z) i| = |x i + -(t * z i)| := by
              simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
              ring_nf
          _ ≤ |x i| + |-(t * z i)| := abs_add_le _ _
          _ = |x i| + t * |z i| := by rw [abs_neg, abs_mul, abs_of_pos htpos]
          _ ≤ |x i| + (1 - |x i|) / 2 := by linarith
          _ ≤ 1 := by linarith
      · have h1 : z i = 0 := hz i hi
        have h2 : (x - t • z) i = x i := by simp [Pi.sub_apply, Pi.smul_apply, h1]
        rw [h2]
        exact hx.2 i

/-- **顶点存在性**：`K(V)` 中存在一点，其自由列线性无关。

取 `∑ xᵢ²` 在紧集 `K(V)` 上的最大值点 `x`。若自由列相关，沿支撑在自由坐标上的
核方向作对称小扰动会严格增大 `∑ xᵢ²`，矛盾。 -/
theorem exists_freeIndep (V : Matrix (Fin d) (Fin n) ℝ) :
    ∃ x : Fin n → ℝ, x ∈ kernelBox V ∧ FreeIndep V x := by
  classical
  obtain ⟨x, hx, hmax⟩ := (isCompact_kernelBox V).exists_isMaxOn
    ⟨0, by simp [kernelBox]⟩
    ((by fun_prop : Continuous fun y : Fin n → ℝ => ∑ i, (y i) ^ 2).continuousOn)
  refine ⟨x, hx, ?_⟩
  intro g hg hsum
  by_contra hcon
  push Not at hcon
  obtain ⟨i0, hi0⟩ := hcon
  have hgker : V *ᵥ g = 0 := by rw [mulVec_of_support_free hg, hsum]
  obtain ⟨t, htpos, hplus, hminus⟩ := exists_small_smul_add_mem_kernelBox hx hgker hg
  have h1 : (∑ i, ((x + t • g) i) ^ 2) ≤ ∑ i, (x i) ^ 2 := hmax hplus
  have h2 : (∑ i, ((x - t • g) i) ^ 2) ≤ ∑ i, (x i) ^ 2 := hmax hminus
  have hpt : ∀ i, ((x + t • g) i) ^ 2 + ((x - t • g) i) ^ 2
      = 2 * (x i) ^ 2 + 2 * t ^ 2 * (g i) ^ 2 := by
    intro i
    simp only [Pi.add_apply, Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
    ring
  have hsum2 : (∑ i, ((x + t • g) i) ^ 2) + (∑ i, ((x - t • g) i) ^ 2)
      = 2 * (∑ i, (x i) ^ 2) + 2 * t ^ 2 * ∑ i, (g i) ^ 2 := by
    calc (∑ i, ((x + t • g) i) ^ 2) + (∑ i, ((x - t • g) i) ^ 2)
        = ∑ i, (((x + t • g) i) ^ 2 + ((x - t • g) i) ^ 2) :=
          Finset.sum_add_distrib.symm
      _ = ∑ i, (2 * (x i) ^ 2 + 2 * t ^ 2 * (g i) ^ 2) :=
          Finset.sum_congr rfl fun i _ => hpt i
      _ = 2 * (∑ i, (x i) ^ 2) + 2 * t ^ 2 * ∑ i, (g i) ^ 2 := by
          rw [Finset.sum_add_distrib, Finset.mul_sum, Finset.mul_sum]
  have hg2pos : 0 < ∑ i, (g i) ^ 2 := by
    refine Finset.sum_pos' (fun i _ => by positivity) ⟨i0, Finset.mem_univ _, ?_⟩
    rw [← sq_abs]
    exact pow_pos (abs_pos.mpr hi0) 2
  have ht2pos : 0 < t ^ 2 := by positivity
  nlinarith

end L1Balance


==> anc/formalization/L1Balance/Weak.lean <==
/-
  ℓ₁ 单位向量的奇偶平衡 —— 弱列层（论文引理 4.1）

  设 `a : Fin d → ℝ` 满足 `‖a‖₁ = 1` 且所有坐标 `|a i| ≤ 1/2`（"弱列"）。则均匀随机角
  `η ∈ Q = {-1,1}^d` 满足 `E_η |a·η| ≤ 1/2`，即 `∑_η |a·η| ≤ 2^d / 2`。

  证明路线：
  1. 把系数换成非负：`b j = |a j|`，用"按 `a` 的符号翻转坐标"的双射把两种和式等同；
  2. 对多面体 `P = {b ≥ 0, b ≤ 1/2, ∑ b = 1}` 做有限下降：逐点凸性 + 强归纳；
  3. 归纳底 `b j ∈ {0,1/2}` 时恰有两个坐标等于 `1/2`，直接算出和式 `= 2^d/2`。
-/
import L1Balance.Corner
open Finset Matrix
namespace L1Balance
variable {d : ℕ}

/-! ## 翻转单个坐标的角变换 -/

/-- 翻转第 `i` 个坐标。 -/
def cflip (i : Fin d) (ξ : Corner d) : Corner d := fun j => if j = i then !(ξ j) else ξ j

lemma cflip_involutive (i : Fin d) : Function.Involutive (cflip i) := by
  intro ξ
  funext j
  by_cases h : j = i <;> simp [cflip, h]

/-- 翻转作为等价。 -/
def cflipEquiv (i : Fin d) : Corner d ≃ Corner d where
  toFun := cflip i
  invFun := cflip i
  left_inv := cflip_involutive i
  right_inv := cflip_involutive i

@[simp] lemma csign_cflip_self (i : Fin d) (ξ : Corner d) :
    csign (cflip i ξ) i = -csign ξ i := by
  by_cases h : ξ i <;> simp [cflip, csign, h]

@[simp] lemma csign_cflip_of_ne {i j : Fin d} (h : j ≠ i) (ξ : Corner d) :
    csign (cflip i ξ) j = csign ξ j := by
  simp [cflip, csign, h]

/-- 不同坐标上的符号乘积之和为零（对第二个坐标做翻转配对）。 -/
lemma sum_csign_mul_eq_zero {i i' : Fin d} (h : i ≠ i') :
    (∑ ξ : Corner d, csign ξ i * csign ξ i') = 0 := by
  classical
  have h1 : (∑ ξ : Corner d, csign (cflip i' ξ) i * csign (cflip i' ξ) i')
      = ∑ ξ : Corner d, csign ξ i * csign ξ i' :=
    Equiv.sum_comp (cflipEquiv i') (fun ξ => csign ξ i * csign ξ i')
  have h2 : (∑ ξ : Corner d, csign (cflip i' ξ) i * csign (cflip i' ξ) i')
      = -∑ ξ : Corner d, csign ξ i * csign ξ i' := by
    rw [← Finset.sum_neg_distrib]
    refine Finset.sum_congr rfl fun ξ _ => ?_
    rw [csign_cflip_self, csign_cflip_of_ne h]
    ring
  linarith

/-! ## `dotPm` 的线性性 -/

@[simp] lemma dotPm_add (η u v : Fin d → ℝ) : dotPm η (u + v) = dotPm η u + dotPm η v := by
  simp only [dotPm, Pi.add_apply, mul_add, Finset.sum_add_distrib]

@[simp] lemma dotPm_sub (η u v : Fin d → ℝ) : dotPm η (u - v) = dotPm η u - dotPm η v := by
  simp only [dotPm, Pi.sub_apply, mul_sub, Finset.sum_sub_distrib]

@[simp] lemma dotPm_smul (η : Fin d → ℝ) (c : ℝ) (u : Fin d → ℝ) :
    dotPm η (c • u) = c * dotPm η u := by
  simp only [dotPm, Pi.smul_apply, smul_eq_mul]
  rw [Finset.mul_sum]
  exact Finset.sum_congr rfl fun i _ => by ring

@[simp] lemma dotPm_neg (η u : Fin d → ℝ) : dotPm η (-u) = -dotPm η u := by
  simp only [dotPm, Pi.neg_apply, mul_neg, Finset.sum_neg_distrib]

/-! ## 目标泛函 `f` 与"分数坐标"集合 -/

/-- `f b = ∑_η |b·η|`，即论文中的 `∑_{η∈Q} |Aᵀη|`（这里 `b` 是列）。 -/
noncomputable def f (b : Fin d → ℝ) : ℝ := ∑ η : Corner d, |dotPm (csign η) b|

/-- 严格位于 `0` 与 `1/2` 之间的坐标集合。 -/
noncomputable def fracSet (b : Fin d → ℝ) : Finset (Fin d) :=
  Finset.univ.filter (fun j => 0 < b j ∧ b j < 1 / 2)

/-! ## 顶点情形的显式计算 -/

lemma abs_csign_add (ξ : Corner d) (i i' : Fin d) :
    |csign ξ i + csign ξ i'| = 1 + csign ξ i * csign ξ i' := by
  rcases mem_Pm.mp (csign_mem ξ i) with h | h <;>
    rcases mem_Pm.mp (csign_mem ξ i') with h' | h' <;>
    rw [h, h'] <;> norm_num

lemma sum_abs_csign_add {i i' : Fin d} (h : i ≠ i') :
    (∑ ξ : Corner d, |csign ξ i + csign ξ i'|) = (2 : ℝ) ^ d := by
  classical
  have hpt : ∀ ξ : Corner d, |csign ξ i + csign ξ i'| = csign ξ i * csign ξ i' + 1 :=
    fun ξ => by rw [abs_csign_add]; ring
  rw [Finset.sum_congr rfl (fun ξ _ => hpt ξ)]
  rw [Finset.sum_add_distrib, sum_csign_mul_eq_zero h, zero_add]
  rw [Finset.sum_const, Finset.card_univ, card_corner]
  simp

/-- 顶点情形：`b` 只在两个不同坐标上取值 `1/2`。 -/
lemma f_eq_two_halves {i i' : Fin d} (h : i ≠ i') {b : Fin d → ℝ}
    (hi : b i = 1 / 2) (hi' : b i' = 1 / 2) (h0 : ∀ j, j ≠ i → j ≠ i' → b j = 0) :
    f b = (2 : ℝ) ^ d / 2 := by
  classical
  have hdot : ∀ ξ : Corner d, dotPm (csign ξ) b = (csign ξ i + csign ξ i') / 2 := by
    intro ξ
    have hsub : ({i, i'} : Finset (Fin d)) ⊆ Finset.univ := Finset.subset_univ _
    have hzero : ∀ x ∈ (Finset.univ : Finset (Fin d)), x ∉ ({i, i'} : Finset (Fin d)) →
        csign ξ x * b x = 0 := by
      intro x _ hx
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hx
      rw [h0 x hx.1 hx.2, mul_zero]
    have hsum2 := Finset.sum_subset hsub hzero
    simp only [dotPm]
    rw [← hsum2, Finset.sum_pair h, hi, hi']
    ring
  calc f b = ∑ ξ : Corner d, |(csign ξ i + csign ξ i') / 2| := by
        simp only [f]
        exact Finset.sum_congr rfl fun ξ _ => by rw [hdot ξ]
    _ = (∑ ξ : Corner d, |csign ξ i + csign ξ i'|) / 2 := by
        rw [Finset.sum_div]
        exact Finset.sum_congr rfl fun ξ _ => by rw [abs_div]; norm_num
    _ = (2 : ℝ) ^ d / 2 := by rw [sum_abs_csign_add h]

/-! ## 逐点凸性 -/

/-- 若 `b` 是 `bp` 与 `bm` 的凸组合，则 `f b` 不超过相应的凸组合。 -/
lemma f_convex_combo {b bp bm : Fin d → ℝ} {t1 t2 : ℝ} (h1 : 0 < t1) (h2 : 0 < t2)
    (hb : b = (t1 + t2)⁻¹ • (t2 • bp + t1 • bm)) :
    f b ≤ (t2 * f bp + t1 * f bm) / (t1 + t2) := by
  have hs : (0 : ℝ) < t1 + t2 := add_pos h1 h2
  have hterm : ∀ η : Corner d,
      |dotPm (csign η) b|
        ≤ (t2 * |dotPm (csign η) bp| + t1 * |dotPm (csign η) bm|) / (t1 + t2) := by
    intro η
    have hbη : dotPm (csign η) b
        = (t1 + t2)⁻¹ * (t2 * dotPm (csign η) bp + t1 * dotPm (csign η) bm) := by
      rw [hb]
      simp only [dotPm_smul, dotPm_add]
    rw [hbη]
    calc |(t1 + t2)⁻¹ * (t2 * dotPm (csign η) bp + t1 * dotPm (csign η) bm)|
        = (t1 + t2)⁻¹ * |t2 * dotPm (csign η) bp + t1 * dotPm (csign η) bm| := by
          rw [abs_mul, abs_of_pos (inv_pos.mpr hs)]
      _ ≤ (t1 + t2)⁻¹ * (|t2 * dotPm (csign η) bp| + |t1 * dotPm (csign η) bm|) := by
          exact mul_le_mul_of_nonneg_left (abs_add_le _ _) (le_of_lt (inv_pos.mpr hs))
      _ = (t2 * |dotPm (csign η) bp| + t1 * |dotPm (csign η) bm|) / (t1 + t2) := by
          rw [abs_mul, abs_mul, abs_of_pos h2, abs_of_pos h1, inv_mul_eq_div]
  calc f b = ∑ η : Corner d, |dotPm (csign η) b| := rfl
    _ ≤ ∑ η : Corner d,
          (t2 * |dotPm (csign η) bp| + t1 * |dotPm (csign η) bm|) / (t1 + t2) :=
        Finset.sum_le_sum fun η _ => hterm η
    _ = (t2 * f bp + t1 * f bm) / (t1 + t2) := by
        simp only [f]
        rw [← Finset.sum_div, Finset.sum_add_distrib, ← Finset.mul_sum, ← Finset.mul_sum]

/-! ## 下降一步 -/

/-- 若 `b` 在 `P` 中且有两个分数坐标 `i ≠ i'`，则可把 `b` 写成两个"边界更多"的
`P` 中点的凸组合。 -/
lemma f_step {b : Fin d → ℝ} (hb0 : ∀ j, 0 ≤ b j) (hb1 : ∀ j, b j ≤ 1 / 2)
    (hsum : ∑ j, b j = 1) {i i' : Fin d} (hne : i ≠ i')
    (hi : i ∈ fracSet b) (hi' : i' ∈ fracSet b) :
    ∃ t1 t2 : ℝ, ∃ bp bm : Fin d → ℝ,
      0 < t1 ∧ 0 < t2 ∧
      (∀ j, 0 ≤ bp j) ∧ (∀ j, bp j ≤ 1 / 2) ∧ (∑ j, bp j = 1) ∧
      (fracSet bp).card < (fracSet b).card ∧
      (∀ j, 0 ≤ bm j) ∧ (∀ j, bm j ≤ 1 / 2) ∧ (∑ j, bm j = 1) ∧
      (fracSet bm).card < (fracSet b).card ∧
      f b ≤ (t2 * f bp + t1 * f bm) / (t1 + t2) := by
  classical
  have hi00 : 0 < b i ∧ b i < 1 / 2 := by
    simpa only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] using hi
  have hi'00 : 0 < b i' ∧ b i' < 1 / 2 := by
    simpa only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] using hi'
  obtain ⟨hi0, hi1⟩ := hi00
  obtain ⟨hi'0, hi'1⟩ := hi'00
  have hi_mem : i ∈ fracSet b := hi
  have hi'_mem : i' ∈ fracSet b := hi'
  set t1 : ℝ := min (1 / 2 - b i) (b i') with ht1
  set t2 : ℝ := min (b i) (1 / 2 - b i') with ht2
  set v : Fin d → ℝ := fun j => if j = i then 1 else if j = i' then -1 else 0 with hv
  set bp : Fin d → ℝ := b + t1 • v with hbp
  set bm : Fin d → ℝ := b - t2 • v with hbm
  have ht1pos : 0 < t1 := by
    rw [ht1]; exact lt_min (by linarith) hi'0
  have ht2pos : 0 < t2 := by
    rw [ht2]; exact lt_min hi0 (by linarith)
  have hv_i : v i = 1 := by simp [hv]
  have hv_i' : v i' = -1 := by simp [hv, hne.symm]
  have hv_ne : ∀ j, j ≠ i → j ≠ i' → v j = 0 := by
    intro j hj hj'; simp [hv, hj, hj']
  have hbp_i : bp i = b i + t1 := by simp [hbp, hv_i]
  have hbp_i' : bp i' = b i' - t1 := by
    simp only [hbp, Pi.add_apply, Pi.smul_apply, smul_eq_mul, hv_i', mul_neg, mul_one]
    ring
  have hbp_ne : ∀ j, j ≠ i → j ≠ i' → bp j = b j := by
    intro j hj hj'; simp [hbp, hv_ne j hj hj']
  have hbm_i : bm i = b i - t2 := by simp [hbm, hv_i]
  have hbm_i' : bm i' = b i' + t2 := by simp [hbm, hv_i']
  have hbm_ne : ∀ j, j ≠ i → j ≠ i' → bm j = b j := by
    intro j hj hj'; simp [hbm, hv_ne j hj hj']
  have hv_sum : (∑ j : Fin d, v j) = 0 := by
    have hsub : ({i, i'} : Finset (Fin d)) ⊆ Finset.univ := Finset.subset_univ _
    have hzero : ∀ x ∈ (Finset.univ : Finset (Fin d)), x ∉ ({i, i'} : Finset (Fin d)) →
        v x = 0 := by
      intro x _ hx
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hx
      exact hv_ne x hx.1 hx.2
    rw [← Finset.sum_subset hsub hzero, Finset.sum_pair hne, hv_i, hv_i']
    norm_num
  -- 多面体性质
  have hbp0 : ∀ j, 0 ≤ bp j := by
    intro j
    by_cases hj : j = i
    · rw [hj, hbp_i]; linarith [ht1pos]
    · by_cases hj' : j = i'
      · rw [hj', hbp_i']
        have : t1 ≤ b i' := by rw [ht1]; exact min_le_right _ _
        linarith
      · rw [hbp_ne j hj hj']; exact hb0 j
  have hbp1 : ∀ j, bp j ≤ 1 / 2 := by
    intro j
    by_cases hj : j = i
    · rw [hj, hbp_i]
      have : t1 ≤ 1 / 2 - b i := by rw [ht1]; exact min_le_left _ _
      linarith
    · by_cases hj' : j = i'
      · rw [hj', hbp_i']; linarith [hb1 i']
      · rw [hbp_ne j hj hj']; exact hb1 j
  have hbpsum : (∑ j, bp j) = 1 := by
    rw [hbp]
    simp only [Pi.add_apply, Pi.smul_apply, smul_eq_mul]
    rw [Finset.sum_add_distrib, ← Finset.mul_sum, hv_sum, mul_zero, add_zero, hsum]
  have hbm0 : ∀ j, 0 ≤ bm j := by
    intro j
    by_cases hj : j = i
    · rw [hj, hbm_i]
      have : t2 ≤ b i := by rw [ht2]; exact min_le_left _ _
      linarith
    · by_cases hj' : j = i'
      · rw [hj', hbm_i']; linarith [ht2pos]
      · rw [hbm_ne j hj hj']; exact hb0 j
  have hbm1 : ∀ j, bm j ≤ 1 / 2 := by
    intro j
    by_cases hj : j = i
    · rw [hj, hbm_i]; linarith [hb1 i]
    · by_cases hj' : j = i'
      · rw [hj', hbm_i']
        have : t2 ≤ 1 / 2 - b i' := by rw [ht2]; exact min_le_right _ _
        linarith
      · rw [hbm_ne j hj hj']; exact hb1 j
  have hbmsum : (∑ j, bm j) = 1 := by
    rw [hbm]
    simp only [Pi.sub_apply, Pi.smul_apply, smul_eq_mul]
    rw [Finset.sum_sub_distrib, ← Finset.mul_sum, hv_sum, mul_zero, sub_zero, hsum]
  -- 分数集合缩小
  have hbp_sub : fracSet bp ⊆ fracSet b := by
    intro j hj
    simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hj ⊢
    by_cases hji : j = i
    · rw [hji]; exact ⟨hi0, hi1⟩
    · by_cases hji' : j = i'
      · rw [hji']; exact ⟨hi'0, hi'1⟩
      · rw [← hbp_ne j hji hji']; exact hj
  have hbp_drop : ∃ x ∈ fracSet b, x ∉ fracSet bp := by
    by_cases hle : 1 / 2 - b i ≤ b i'
    · have ht1eq : t1 = 1 / 2 - b i := by rw [ht1]; exact min_eq_left hle
      refine ⟨i, hi_mem, ?_⟩
      intro hx
      simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hx
      rw [hbp_i, ht1eq] at hx
      linarith [hx.2]
    · have hle' : b i' ≤ 1 / 2 - b i := le_of_lt (not_le.mp hle)
      have ht1eq : t1 = b i' := by rw [ht1]; exact min_eq_right hle'
      refine ⟨i', hi'_mem, ?_⟩
      intro hx
      simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hx
      rw [hbp_i', ht1eq] at hx
      linarith [hx.1]
  have hbp_lt : (fracSet bp).card < (fracSet b).card := by
    obtain ⟨x, hxmem, hxnot⟩ := hbp_drop
    have hins : insert x (fracSet bp) ⊆ fracSet b := by
      intro y hy
      rcases Finset.mem_insert.mp hy with rfl | hy
      · exact hxmem
      · exact hbp_sub hy
    have hc := Finset.card_le_card hins
    rw [Finset.card_insert_of_notMem hxnot] at hc
    omega
  have hbm_sub : fracSet bm ⊆ fracSet b := by
    intro j hj
    simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hj ⊢
    by_cases hji : j = i
    · rw [hji]; exact ⟨hi0, hi1⟩
    · by_cases hji' : j = i'
      · rw [hji']; exact ⟨hi'0, hi'1⟩
      · rw [← hbm_ne j hji hji']; exact hj
  have hbm_drop : ∃ x ∈ fracSet b, x ∉ fracSet bm := by
    by_cases hle : b i ≤ 1 / 2 - b i'
    · have ht2eq : t2 = b i := by rw [ht2]; exact min_eq_left hle
      refine ⟨i, hi_mem, ?_⟩
      intro hx
      simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hx
      rw [hbm_i, ht2eq] at hx
      linarith [hx.1]
    · have hle' : 1 / 2 - b i' ≤ b i := le_of_lt (not_le.mp hle)
      have ht2eq : t2 = 1 / 2 - b i' := by rw [ht2]; exact min_eq_right hle'
      refine ⟨i', hi'_mem, ?_⟩
      intro hx
      simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hx
      rw [hbm_i', ht2eq] at hx
      linarith [hx.2]
  have hbm_lt : (fracSet bm).card < (fracSet b).card := by
    obtain ⟨x, hxmem, hxnot⟩ := hbm_drop
    have hins : insert x (fracSet bm) ⊆ fracSet b := by
      intro y hy
      rcases Finset.mem_insert.mp hy with rfl | hy
      · exact hxmem
      · exact hbm_sub hy
    have hc := Finset.card_le_card hins
    rw [Finset.card_insert_of_notMem hxnot] at hc
    omega
  -- 凸组合
  have hconv : b = (t1 + t2)⁻¹ • (t2 • bp + t1 • bm) := by
    have hsne : t1 + t2 ≠ 0 := ne_of_gt (add_pos ht1pos ht2pos)
    funext j
    by_cases hji : j = i
    · rw [hji]
      simp only [Pi.smul_apply, Pi.add_apply, smul_eq_mul, hbp_i, hbm_i]
      field_simp
      ring
    · by_cases hji' : j = i'
      · rw [hji']
        simp only [Pi.smul_apply, Pi.add_apply, smul_eq_mul, hbp_i', hbm_i']
        field_simp
        ring
      · simp only [Pi.smul_apply, Pi.add_apply, smul_eq_mul,
          hbp_ne j hji hji', hbm_ne j hji hji']
        field_simp
        ring
  exact ⟨t1, t2, bp, bm, ht1pos, ht2pos, hbp0, hbp1, hbpsum, hbp_lt,
    hbm0, hbm1, hbmsum, hbm_lt, f_convex_combo ht1pos ht2pos hconv⟩

/-! ## 主不等式（非负系数版） -/

lemma f_le_half_aux (n : ℕ) : ∀ b : Fin d → ℝ, (fracSet b).card = n →
    (∀ j, 0 ≤ b j) → (∀ j, b j ≤ 1 / 2) → (∑ j, b j = 1) →
    f b ≤ (2 : ℝ) ^ d / 2 := by
  induction n using Nat.strong_induction_on with
  | h n ih =>
    intro b hcard hb0 hb1 hsum
    by_cases h2 : 2 ≤ (fracSet b).card
    · obtain ⟨i, hi, i', hi', hne⟩ :=
        Finset.one_lt_card.mp (show 1 < (fracSet b).card by omega)
      obtain ⟨t1, t2, bp, bm, ht1, ht2, hbp0, hbp1, hbpsum, hbplt,
        hbm0, hbm1, hbmsum, hbmlt, hfle⟩ := f_step hb0 hb1 hsum hne hi hi'
      have ihp : f bp ≤ (2 : ℝ) ^ d / 2 :=
        ih (fracSet bp).card (by omega) bp rfl hbp0 hbp1 hbpsum
      have ihm : f bm ≤ (2 : ℝ) ^ d / 2 :=
        ih (fracSet bm).card (by omega) bm rfl hbm0 hbm1 hbmsum
      have hs : (0 : ℝ) < t1 + t2 := add_pos ht1 ht2
      calc f b ≤ (t2 * f bp + t1 * f bm) / (t1 + t2) := hfle
        _ ≤ (t2 * ((2 : ℝ) ^ d / 2) + t1 * ((2 : ℝ) ^ d / 2)) / (t1 + t2) := by
            apply div_le_div_of_nonneg_right _ (le_of_lt hs)
            nlinarith [ihp, ihm, ht1, ht2]
        _ = (2 : ℝ) ^ d / 2 := by
            have hsne : t1 + t2 ≠ 0 := ne_of_gt hs
            field_simp
            ring
    · have hZle : (fracSet b).card ≤ 1 := by omega
      -- 不在 `fracSet` 中的坐标只能是 `0` 或 `1/2`
      have hkey : ∀ j, j ∉ fracSet b → b j = 0 ∨ b j = 1 / 2 := by
        intro j hj
        simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hj
        rw [not_and_or, not_lt, not_lt] at hj
        rcases hj with h | h
        · left; linarith [hb0 j]
        · right; linarith [hb1 j]
      set W : Finset (Fin d) := Finset.univ.filter (fun j => b j = 1 / 2) with hW
      have hWsum : ∑ j ∈ W, b j = (W.card : ℝ) / 2 := by
        have h1 : ∑ j ∈ W, b j = ∑ j ∈ W, (1 / 2 : ℝ) :=
          Finset.sum_congr rfl fun j hj => by
            simp only [hW, Finset.mem_filter, Finset.mem_univ, true_and] at hj
            exact hj
        rw [h1, Finset.sum_const, nsmul_eq_mul]
        ring
      have hc_eq : ∑ j ∈ fracSet b, b j
          = ∑ j ∈ Finset.univ.filter (fun j => ¬ b j = 1 / 2), b j := by
        refine Finset.sum_subset ?_ ?_
        · intro j hj
          simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] at hj ⊢
          exact ne_of_lt hj.2
        · intro x hx hxnot
          simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hx
          by_contra hne
          have hx1 : 0 < b x := lt_of_le_of_ne (hb0 x) (Ne.symm hne)
          have hx2 : b x < 1 / 2 := lt_of_le_of_ne (hb1 x) hx
          exact hxnot (by
            simp only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and]
            exact ⟨hx1, hx2⟩)
      have hpart := Finset.sum_filter_add_sum_filter_not (s := (Finset.univ : Finset (Fin d)))
        (p := fun j => b j = 1 / 2) (f := b)
      have htot : (1 : ℝ) = (W.card : ℝ) / 2 + ∑ j ∈ fracSet b, b j := by
        rw [← hsum, ← hpart, ← hWsum, hW, ← hc_eq]
      have hc_nonneg : 0 ≤ ∑ j ∈ fracSet b, b j := Finset.sum_nonneg fun j _ => hb0 j
      have hc_le : ∑ j ∈ fracSet b, b j ≤ 1 / 2 := by
        have h1 : ∑ j ∈ fracSet b, b j ≤ ∑ j ∈ fracSet b, (1 / 2 : ℝ) :=
          Finset.sum_le_sum fun j _ => hb1 j
        rw [Finset.sum_const, nsmul_eq_mul] at h1
        have h2 : ((fracSet b).card : ℝ) ≤ 1 := by exact_mod_cast hZle
        nlinarith
      have hW1 : 1 ≤ W.card := by
        have h3 : (1 : ℝ) ≤ (W.card : ℝ) := by
          have : (1 : ℝ) / 2 ≤ (W.card : ℝ) / 2 := by linarith [htot, hc_le]
          linarith
        exact_mod_cast h3
      have hW2 : W.card ≤ 2 := by
        have h3 : (W.card : ℝ) ≤ (2 : ℝ) := by
          have : (W.card : ℝ) / 2 ≤ 1 := by linarith [htot, hc_nonneg]
          linarith
        exact_mod_cast h3
      have hWne : W.card ≠ 1 := by
        intro hW1card
        have hcval : ∑ j ∈ fracSet b, b j = 1 / 2 := by
          rw [hW1card] at htot
          norm_num at htot
          linarith
        by_cases hemp : fracSet b = ∅
        · rw [hemp] at hcval
          simp at hcval
        · obtain ⟨x, hx⟩ := Finset.nonempty_iff_ne_empty.mpr hemp
          have hsingle : fracSet b = {x} := by
            refine Finset.Subset.antisymm ?_ ?_
            · intro y hy
              simp only [Finset.mem_singleton]
              exact Finset.card_le_one.mp hZle y hy x hx
            · intro y hy
              simp only [Finset.mem_singleton] at hy
              rw [hy]; exact hx
          rw [hsingle] at hcval
          simp only [Finset.sum_singleton] at hcval
          have hxx : 0 < b x ∧ b x < 1 / 2 := by
            have hmem : x ∈ fracSet b := by rw [hsingle]; simp
            simpa only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] using hmem
          linarith [hxx.2]
      have hWcard : W.card = 2 := by omega
      obtain ⟨i, i', hne, hWeq⟩ := Finset.card_eq_two.mp hWcard
      have hc0 : ∑ j ∈ fracSet b, b j = 0 := by
        rw [hWcard] at htot
        norm_num at htot
        linarith
      have hZempty : fracSet b = ∅ := by
        by_contra hne
        obtain ⟨x, hx⟩ := Finset.nonempty_iff_ne_empty.mpr hne
        have hle : b x ≤ ∑ j ∈ fracSet b, b j :=
          Finset.single_le_sum (fun j _ => hb0 j) hx
        rw [hc0] at hle
        have hxx : 0 < b x ∧ b x < 1 / 2 := by
          simpa only [fracSet, Finset.mem_filter, Finset.mem_univ, true_and] using hx
        linarith [hxx.1]
      have hWeq' : Finset.univ.filter (fun j => b j = 1 / 2) = {i, i'} := by
        rw [← hW]; exact hWeq
      have hhalf : ∀ j, j ∈ ({i, i'} : Finset (Fin d)) → b j = 1 / 2 := by
        intro j hj
        have : j ∈ Finset.univ.filter (fun j => b j = 1 / 2) := by rw [hWeq']; exact hj
        simpa using this
      have hbzero : ∀ j, j ≠ i → j ≠ i' → b j = 0 := by
        intro j hj hj'
        have hjW : b j ≠ 1 / 2 := by
          intro hb
          have hmem : j ∈ W := by rw [hW]; simp [hb]
          have hmem' : j ∈ ({i, i'} : Finset (Fin d)) := by rw [← hWeq]; exact hmem
          simp only [Finset.mem_insert, Finset.mem_singleton] at hmem'
          rcases hmem' with h | h
          · exact hj h
          · exact hj' h
        have hjZ : j ∉ fracSet b := by rw [hZempty]; exact Finset.notMem_empty j
        rcases hkey j hjZ with h | h
        · exact h
        · exact absurd h hjW
      exact le_of_eq (f_eq_two_halves hne (hhalf i (by simp)) (hhalf i' (by simp)) hbzero)

lemma f_le_half {b : Fin d → ℝ} (hb0 : ∀ j, 0 ≤ b j) (hb1 : ∀ j, b j ≤ 1 / 2)
    (hsum : ∑ j, b j = 1) : f b ≤ (2 : ℝ) ^ d / 2 :=
  f_le_half_aux (fracSet b).card b rfl hb0 hb1 hsum

/-! ## 把系数换成非负 -/

/-- 按 `a` 的符号翻转坐标。 -/
noncomputable def sflip (a : Fin d → ℝ) (η : Corner d) : Corner d :=
  fun j => if a j < 0 then !(η j) else η j

lemma sflip_involutive (a : Fin d → ℝ) : Function.Involutive (sflip a) := by
  intro η
  funext j
  by_cases h : a j < 0 <;> simp [sflip, h]

/-- 符号翻转作为等价。 -/
noncomputable def sflipEquiv (a : Fin d → ℝ) : Corner d ≃ Corner d where
  toFun := sflip a
  invFun := sflip a
  left_inv := sflip_involutive a
  right_inv := sflip_involutive a

lemma csign_sflip_apply (a : Fin d → ℝ) (η : Corner d) (j : Fin d) :
    csign (sflip a η) j = if a j < 0 then -csign η j else csign η j := by
  by_cases h : a j < 0
  · have h1 : (sflip a η) j = !(η j) := by simp [sflip, h]
    rw [if_pos h]
    simp only [csign, h1]
    by_cases hj : η j <;> simp [hj]
  · have h1 : (sflip a η) j = η j := by simp [sflip, h]
    rw [if_neg h]
    simp only [csign, h1]

lemma csign_sflip_mul (a : Fin d → ℝ) (η : Corner d) (j : Fin d) :
    csign (sflip a η) j * |a j| = csign η j * a j := by
  rw [csign_sflip_apply]
  by_cases h : a j < 0
  · rw [if_pos h, abs_of_neg h]; ring
  · rw [if_neg h, abs_of_nonneg (le_of_not_gt h)]

/-! ## 主定理 -/

/-- 论文引理 4.1：弱列（所有坐标绝对值 ≤ 1/2 的 ℓ₁ 单位列）的绝对值期望至多 1/2。 -/
theorem sum_abs_dot_le_half {d : ℕ} {a : Fin d → ℝ} (hunit : l1 a = 1)
    (hweak : ∀ i, |a i| ≤ 1 / 2) :
    (∑ η : Corner d, |dotPm (csign η) a|) ≤ (2 : ℝ) ^ d / 2 := by
  classical
  have hb0 : ∀ j, 0 ≤ (fun j => |a j|) j := fun j => abs_nonneg _
  have hb1 : ∀ j, (fun j => |a j|) j ≤ 1 / 2 := fun j => hweak j
  have hbsum : (∑ j, (fun j => |a j|) j) = 1 := by
    simpa only [l1] using hunit
  have hkey : ∀ η : Corner d,
      dotPm (csign (sflip a η)) (fun j => |a j|) = dotPm (csign η) a := by
    intro η
    simp only [dotPm]
    exact Finset.sum_congr rfl fun j _ => csign_sflip_mul a η j
  have hreindex : (∑ η : Corner d, |dotPm (csign η) a|)
      = ∑ η : Corner d, |dotPm (csign η) (fun j => |a j|)| := by
    calc (∑ η : Corner d, |dotPm (csign η) a|)
        = ∑ η : Corner d, |dotPm (csign (sflip a η)) (fun j => |a j|)| :=
          Finset.sum_congr rfl fun η _ => by rw [hkey η]
      _ = ∑ η : Corner d, |dotPm (csign η) (fun j => |a j|)| :=
          Equiv.sum_comp (sflipEquiv a) (fun η => |dotPm (csign η) (fun j => |a j|)|)
  rw [hreindex]
  exact f_le_half hb0 hb1 hbsum

end L1Balance


==> anc/prototypes/benchmark_random_greedy.py <==
"""Float-arithmetic timing of random greedy versus the quadratic basis walk.

The basis walk below is the O(nd^2) core of the deterministic construction, not
the full sign constructor.  Its postprocessing is O(n+d^3) and only makes the
comparison more favourable to random greedy.  Both routines use the same dense
Python lists and the same floating-point arithmetic model.
"""

from __future__ import annotations

import random
import statistics
import time

from random_greedy import greedy_signing, l1


def random_units(d: int, n: int, rng: random.Random) -> list[list[float]]:
    out = []
    for _ in range(n):
        v = [rng.gauss(0.0, 1.0) for _ in range(d)]
        norm = l1(v)
        out.append([x / norm for x in v])
    return out


def invert(a: list[list[float]]) -> list[list[float]]:
    n = len(a)
    aug = [list(map(float, a[i])) + [1.0 if i == j else 0.0 for j in range(n)] for i in range(n)]
    for col in range(n):
        pivot = max(range(col, n), key=lambda i: abs(aug[i][col]))
        if abs(aug[pivot][col]) < 1e-12:
            raise ValueError("singular matrix")
        aug[col], aug[pivot] = aug[pivot], aug[col]
        scale = aug[col][col]
        aug[col] = [x / scale for x in aug[col]]
        for row in range(n):
            if row == col:
                continue
            factor = aug[row][col]
            if abs(factor) > 1e-14:
                aug[row] = [x - factor * y for x, y in zip(aug[row], aug[col])]
    return [row[n:] for row in aug]


def left_inverse(m: list[list[float]], basis: list[int]) -> list[list[float]]:
    rows, cols = len(m), len(basis)
    sub = [[m[i][j] for j in basis] for i in range(rows)]
    transposed = [[sub[i][j] for i in range(rows)] for j in range(cols)]
    independent: list[int] = []
    pivot_row = 0
    for col in range(rows):
        pivot = next(
            (i for i in range(pivot_row, cols) if abs(transposed[i][col]) > 1e-10),
            None,
        )
        if pivot is None:
            continue
        transposed[pivot_row], transposed[pivot] = transposed[pivot], transposed[pivot_row]
        scale = transposed[pivot_row][col]
        transposed[pivot_row] = [x / scale for x in transposed[pivot_row]]
        for i in range(cols):
            if i == pivot_row:
                continue
            factor = transposed[i][col]
            if abs(factor) > 1e-14:
                transposed[i] = [
                    x - factor * y for x, y in zip(transposed[i], transposed[pivot_row])
                ]
        independent.append(col)
        pivot_row += 1
        if pivot_row == cols:
            break
    if len(independent) != cols:
        raise ValueError("dependent basis")
    square = [[sub[i][j] for j in range(cols)] for i in independent]
    inv = invert(square)
    result = [[0.0] * rows for _ in range(cols)]
    for i in range(cols):
        for j in range(cols):
            result[i][independent[j]] = inv[i][j]
    return result


def mat_vec(a: list[list[float]], x: list[float]) -> list[float]:
    return [sum(ai * xi for ai, xi in zip(row, x)) for row in a]


def basis_walk(w: list[list[float]]) -> None:
    d, n = len(w), len(w[0])
    m = [row[:] for row in w] + [[1.0] * n]
    rows = d + 1
    work = [row[:] for row in m]
    basis: list[int] = []
    pivot_row = 0
    for col in range(n):
        pivot = next(
            (i for i in range(pivot_row, rows) if abs(work[i][col]) > 1e-10),
            None,
        )
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        scale = work[pivot_row][col]
        work[pivot_row] = [x / scale for x in work[pivot_row]]
        for i in range(rows):
            if i == pivot_row:
                continue
            factor = work[i][col]
            if abs(factor) > 1e-14:
                work[i] = [x - factor * y for x, y in zip(work[i], work[pivot_row])]
        basis.append(col)
        pivot_row += 1
        if pivot_row == rows:
            break

    r = len(basis)
    c = left_inverse(m, basis)
    x = [0.0] * n
    basis_set = set(basis)
    for k in (j for j in range(n) if j not in basis_set):
        alpha = mat_vec(c, [m[i][k] for i in range(rows)])
        step = 1.0
        leaving = None
        for pos, j in enumerate(basis):
            direction = -alpha[pos]
            if abs(direction) < 1e-14:
                continue
            candidate = ((1.0 if direction > 0 else -1.0) - x[j]) / direction
            if candidate < step - 1e-12:
                step, leaving = candidate, pos
        for pos, j in enumerate(basis):
            x[j] += step * (-alpha[pos])
        x[k] += step
        if leaving is not None:
            j = basis[leaving]
            alpha_j = alpha[leaving]
            v = [alpha[i] - (1.0 if i == leaving else 0.0) for i in range(r)]
            v = [z / alpha_j for z in v]
            row = c[leaving][:]
            c = [[c[i][s] - v[i] * row[s] for s in range(rows)] for i in range(r)]
            basis[leaving] = k


def median_time(fn, repeats: int = 3) -> float:
    values = []
    for _ in range(repeats):
        start = time.perf_counter()
        fn()
        values.append(time.perf_counter() - start)
    return statistics.median(values)


def main() -> None:
    rng = random.Random(20261118)
    print("d    n    greedy16(ms)  basis(ms)  speedup")
    for d, n in ((5, 15), (10, 25), (20, 45), (40, 80), (80, 160)):
        vectors = random_units(d, n, rng)
        w = [[vectors[j][i] for j in range(n)] for i in range(d)]

        def greedy16() -> None:
            for _ in range(16):
                order = list(range(n))
                rng.shuffle(order)
                greedy_signing(vectors, order)

        greedy16()
        basis_walk(w)
        tg = median_time(greedy16)
        tb = median_time(lambda: basis_walk(w))
        print(f"{d:<4} {n:<4} {tg * 1000:>12.2f} {tb * 1000:>10.2f} {tb / tg:>8.2f}x")


if __name__ == "__main__":
    main()


==> anc/prototypes/block_vertex.py <==
"""Exact-arithmetic prototype for the blocked basis walk.

The routine below is the basis-maintenance part of the constructive algorithm
in en.tex.  It finds a vertex of {x in [-1,1]^n : Mx=0}.  The point of the
prototype is to check that the blocked low-rank representation of the left
inverse produces exactly the same pivots and vertex as the sequential walk.
"""

from __future__ import annotations

from fractions import Fraction
from typing import Iterable, Sequence

Matrix = list[list[Fraction]]
Vector = list[Fraction]


def q(value: int | Fraction) -> Fraction:
    return value if isinstance(value, Fraction) else Fraction(value)


def zeros(rows: int, cols: int) -> Matrix:
    return [[Fraction(0) for _ in range(cols)] for _ in range(rows)]


def identity(n: int) -> Matrix:
    out = zeros(n, n)
    for i in range(n):
        out[i][i] = Fraction(1)
    return out


def mat_mul(a: Matrix, b: Matrix) -> Matrix:
    if not a or not b:
        return []
    inner = len(b)
    cols = len(b[0])
    out = zeros(len(a), cols)
    for i, row in enumerate(a):
        for k, aik in enumerate(row):
            if aik == 0:
                continue
            bk = b[k]
            for j in range(cols):
                out[i][j] += aik * bk[j]
    return out


def mat_vec(a: Matrix, x: Sequence[Fraction]) -> Vector:
    return [sum((aij * xj for aij, xj in zip(row, x)), Fraction(0)) for row in a]


def dot(x: Sequence[Fraction], y: Sequence[Fraction]) -> Fraction:
    return sum((xi * yi for xi, yi in zip(x, y)), Fraction(0))


def transpose(a: Matrix) -> Matrix:
    if not a:
        return []
    return [list(col) for col in zip(*a)]


def inverse(a: Matrix) -> Matrix:
    n = len(a)
    aug = [list(map(q, row)) + identity(n)[i] for i, row in enumerate(a)]
    for col in range(n):
        pivot = next((r for r in range(col, n) if aug[r][col] != 0), None)
        if pivot is None:
            raise ValueError("singular matrix")
        aug[col], aug[pivot] = aug[pivot], aug[col]
        scale = aug[col][col]
        aug[col] = [v / scale for v in aug[col]]
        for r in range(n):
            if r == col or aug[r][col] == 0:
                continue
            factor = aug[r][col]
            aug[r] = [v - factor * w for v, w in zip(aug[r], aug[col])]
    return [row[n:] for row in aug]


def rank_and_pivot_columns(a: Matrix) -> tuple[int, list[int]]:
    """Returns rank(a) and a set of independent column indices."""
    if not a:
        return 0, []
    work = [list(map(q, row)) for row in a]
    rows, cols = len(work), len(work[0])
    pivots: list[int] = []
    pivot_row = 0
    for col in range(cols):
        pivot = next((r for r in range(pivot_row, rows) if work[r][col] != 0), None)
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        scale = work[pivot_row][col]
        work[pivot_row] = [v / scale for v in work[pivot_row]]
        for r in range(rows):
            if r == pivot_row or work[r][col] == 0:
                continue
            factor = work[r][col]
            work[r] = [v - factor * w for v, w in zip(work[r], work[pivot_row])]
        pivots.append(col)
        pivot_row += 1
        if pivot_row == rows:
            break
    return len(pivots), pivots


def left_inverse_for_basis(m: Matrix, basis: Sequence[int]) -> Matrix:
    """Returns C with C M[:,basis] = I, using independent rows of M[:,basis]."""
    sub = [[row[j] for j in basis] for row in m]
    rank, pivot_rows = rank_and_pivot_columns(transpose(sub))
    if rank != len(basis):
        raise ValueError("basis columns are dependent")
    square = [sub[i] for i in pivot_rows]
    inv = inverse(square)
    selector = zeros(len(basis), len(m))
    for r, row_index in enumerate(pivot_rows):
        selector[r][row_index] = Fraction(1)
    return mat_mul(inv, selector)


def columns(m: Matrix) -> list[Vector]:
    return [list(col) for col in zip(*m)]


def sign(value: Fraction) -> int:
    if value > 0:
        return 1
    if value < 0:
        return -1
    return 0


def check_left_inverse(m: Matrix, basis: Sequence[int], c: Matrix) -> None:
    sub = [[row[j] for j in basis] for row in m]
    if mat_mul(c, sub) != identity(len(basis)):
        raise AssertionError("not a left inverse")


def choose_step_and_pivot(
    m: Matrix,
    basis: Sequence[int],
    x: Sequence[Fraction],
    alpha: Sequence[Fraction],
    k: int,
) -> tuple[Fraction, int | None]:
    """Chooses the first boundary; basis ties are resolved by smallest position."""
    best_t = Fraction(1)
    best_j: int | None = None
    for pos, j in enumerate(basis):
        bj = -alpha[pos]
        if bj == 0:
            continue
        tj = (Fraction(sign(bj)) - x[j]) / bj
        if tj < 0:
            raise AssertionError("negative step in exact arithmetic")
        if tj <= best_t:
            best_t, best_j = tj, pos
    return best_t, best_j


def advance_x(
    x: list[Fraction],
    basis: Sequence[int],
    alpha: Sequence[Fraction],
    k: int,
    t: Fraction,
    exiting_pos: int | None,
) -> None:
    for pos, j in enumerate(basis):
        x[j] += t * (-alpha[pos])
    x[k] = t
    if exiting_pos is None:
        x[k] = Fraction(1)


def sequential_vertex(
    m: Matrix,
    basis: Sequence[int] | None = None,
    c: Matrix | None = None,
) -> tuple[list[Fraction], list[int], Matrix, list[tuple[int, int]]]:
    n = len(m[0])
    rank, found_basis = rank_and_pivot_columns(m)
    if basis is None:
        basis = found_basis
    basis = list(basis)
    if len(basis) != rank:
        raise ValueError("basis has wrong size")
    if c is None:
        c = left_inverse_for_basis(m, basis)
    cols = columns(m)
    x = [Fraction(0) for _ in range(n)]
    pivots: list[tuple[int, int]] = []
    pending = [k for k in range(n) if k not in set(basis)]
    for k in pending:
        check_left_inverse(m, basis, c)
        alpha = mat_vec(c, cols[k])
        t, exiting_pos = choose_step_and_pivot(m, basis, x, alpha, k)
        advance_x(x, basis, alpha, k, t, exiting_pos)
        if exiting_pos is not None:
            j = basis[exiting_pos]
            aj = alpha[exiting_pos]
            if aj == 0:
                raise AssertionError("zero pivot")
            v = list(alpha)
            v[exiting_pos] -= 1
            v = [entry / aj for entry in v]
            old_row = list(c[exiting_pos])
            c = [[c[r][s] - v[r] * old_row[s] for s in range(len(c[0]))] for r in range(len(c))]
            basis[exiting_pos] = k
            pivots.append((j, k))
    return x, basis, c, pivots


def blocked_vertex(
    m: Matrix,
    block_size: int,
    basis: Sequence[int] | None = None,
    c: Matrix | None = None,
) -> tuple[list[Fraction], list[int], Matrix, list[tuple[int, int]]]:
    n = len(m[0])
    rank, found_basis = rank_and_pivot_columns(m)
    if basis is None:
        basis = found_basis
    basis = list(basis)
    if len(basis) != rank:
        raise ValueError("basis has wrong size")
    if c is None:
        c = left_inverse_for_basis(m, basis)
    cols = columns(m)
    x = [Fraction(0) for _ in range(n)]
    pivots: list[tuple[int, int]] = []
    pending = [k for k in range(n) if k not in set(basis)]
    for start in range(0, len(pending), block_size):
        block = pending[start : start + block_size]
        c0 = [list(row) for row in c]
        correction_v: list[Vector] = []
        correction_w: list[Vector] = []
        precomputed = {k: mat_vec(c0, cols[k]) for k in block}
        for k in block:
            check_left_inverse(m, basis, c0) if not correction_v else None
            alpha = list(precomputed[k])
            for v, w in zip(correction_v, correction_w):
                coeff = dot(w, cols[k])
                alpha = [ai - coeff * vi for ai, vi in zip(alpha, v)]
            t, exiting_pos = choose_step_and_pivot(m, basis, x, alpha, k)
            advance_x(x, basis, alpha, k, t, exiting_pos)
            if exiting_pos is not None:
                j = basis[exiting_pos]
                aj = alpha[exiting_pos]
                if aj == 0:
                    raise AssertionError("zero pivot")
                v = list(alpha)
                v[exiting_pos] -= 1
                v = [entry / aj for entry in v]
                w = list(c0[exiting_pos])
                for old_v, old_w in zip(correction_v, correction_w):
                    factor = old_v[exiting_pos]
                    w = [wi - factor * oi for wi, oi in zip(w, old_w)]
                correction_v.append(v)
                correction_w.append(w)
                basis[exiting_pos] = k
                pivots.append((j, k))
        c = [list(row) for row in c0]
        for v, w in zip(correction_v, correction_w):
            for r in range(len(c)):
                for s in range(len(c[0])):
                    c[r][s] -= v[r] * w[s]
    return x, basis, c, pivots


def random_matrix(rows: int, cols: int, rank: int, rng) -> Matrix:
    left = [[Fraction(rng.randint(-4, 4)) for _ in range(rank)] for _ in range(rows)]
    right = [[Fraction(rng.randint(-4, 4)) for _ in range(cols)] for _ in range(rank)]
    out = mat_mul(left, right)
    actual_rank, basis = rank_and_pivot_columns(out)
    if actual_rank != rank:
        return random_matrix(rows, cols, rank, rng)
    return out


def is_vertex_point(m: Matrix, x: Sequence[Fraction]) -> bool:
    cols = columns(m)
    for row in m:
        if sum((a * xi for a, xi in zip(row, x)), Fraction(0)) != 0:
            return False
    if any(abs(xi) > 1 for xi in x):
        return False
    free = [i for i, xi in enumerate(x) if abs(xi) < 1]
    return rank_and_pivot_columns([[row[i] for i in free] for row in m])[0] == len(free)


def run_tests(rounds: int = 300) -> None:
    import random

    rng = random.Random(20261118)
    for case in range(rounds):
        rows = rng.randint(2, 6)
        rank = rng.randint(1, rows)
        cols = rng.randint(rank + 1, 10)
        m = random_matrix(rows, cols, rank, rng)
        sequential = sequential_vertex(m)
        for block_size in (1, 2, 3, 5):
            blocked = blocked_vertex(m, block_size)
            if sequential[0] != blocked[0] or sequential[1] != blocked[1] or sequential[3] != blocked[3]:
                raise AssertionError(
                    f"mismatch in case {case}, block {block_size}: "
                    f"seq basis={sequential[1]}, block basis={blocked[1]}"
                )
            check_left_inverse(m, blocked[1], blocked[2])
            if not is_vertex_point(m, blocked[0]):
                raise AssertionError(f"not a vertex in case {case}, block {block_size}")
    print(f"ok: {rounds} random matrices, block sizes 1, 2, 3, 5")


if __name__ == "__main__":
    run_tests()


==> anc/prototypes/local_search_batch.py <==
"""Checks the batched evaluation of the 2d local-search candidates."""

from __future__ import annotations

from fractions import Fraction
import random

from block_vertex import (
    Matrix,
    Vector,
    inverse,
    mat_mul,
    mat_vec,
    q,
    rank_and_pivot_columns,
)


def sign(value: Fraction, zero_is_plus: bool = True) -> int:
    if value > 0:
        return 1
    if value < 0:
        return -1
    return 1 if zero_is_plus else 0


def first_boundary(y: Vector, b: Vector) -> Fraction:
    candidates = []
    for yi, bi in zip(y, b):
        if bi != 0:
            candidates.append((Fraction(sign(bi, False)) - yi) / bi)
    return min(candidates)


def sequential_candidates(a: Matrix, y: Vector) -> tuple[Matrix, list[Vector]]:
    d = len(a)
    inv = inverse(a)
    p = [-entry for entry in mat_vec(a, y)]
    columns = [list(col) for col in zip(*inv)]
    sums: list[Vector] = []
    for r in range(d):
        for s in (-1, 1):
            b = [q(s) * entry for entry in columns[r]]
            t = first_boundary(y, b)
            z = [yi + t * bi for yi, bi in zip(y, b)]
            xi = [Fraction(sign(zi)) for zi in z]
            residual = [xi_i - zi for xi_i, zi in zip(xi, z)]
            block = mat_vec(a, residual)
            block[r] += t * s
            fixed_sum = [block_i + p_i for block_i, p_i in zip(block, p)]
            sums.append(fixed_sum)
    # The residual matrix is built separately by the batched routine below.
    return inv, sums


def batched_candidates(a: Matrix, y: Vector) -> list[Vector]:
    d = len(a)
    inv = inverse(a)
    p = [-entry for entry in mat_vec(a, y)]
    columns = [list(col) for col in zip(*inv)]
    residual_matrix = [[Fraction(0) for _ in range(2 * d)] for _ in range(d)]
    boundary_terms: list[tuple[int, int, Fraction]] = []
    for r in range(d):
        for s_index, s in enumerate((-1, 1)):
            col = 2 * r + s_index
            b = [q(s) * entry for entry in columns[r]]
            t = first_boundary(y, b)
            z = [yi + t * bi for yi, bi in zip(y, b)]
            for i in range(d):
                xi_i = Fraction(sign(z[i]))
                residual_matrix[i][col] = xi_i - z[i]
            boundary_terms.append((r, col, t * s))
    scaled = mat_mul(a, residual_matrix)
    sums: list[Vector] = []
    for r in range(d):
        for s_index in range(2):
            col = 2 * r + s_index
            candidate = list(scaled[row][col] for row in range(d))
            candidate[r] += boundary_terms[2 * r + s_index][2]
            sums.append([candidate[i] + p[i] for i in range(d)])
    return sums


def random_invertible(d: int, rng) -> Matrix:
    while True:
        a = [[Fraction(rng.randint(-5, 5)) for _ in range(d)] for _ in range(d)]
        if rank_and_pivot_columns(a)[0] == d:
            return a


def run(rounds: int = 200) -> None:
    rng = random.Random(20261118)
    for _ in range(rounds):
        d = rng.randint(2, 6)
        a = random_invertible(d, rng)
        y = [Fraction(rng.randint(-6, 6), 10) for _ in range(d)]
        _, sequential = sequential_candidates(a, y)
        batched = batched_candidates(a, y)
        if sequential != batched:
            raise AssertionError("batched formula mismatch")
    print(f"ok: batched local-search formula on {rounds} random instances")


if __name__ == "__main__":
    run()


==> anc/prototypes/positive_char_check.py <==
"""Small exhaustive checks for positive-characteristic Hamming analogues.

The l1 norm is the Hamming weight (the trivial absolute value).  Unit vectors
are coordinate axes with an arbitrary nonzero scalar.  Signs are +/-1.
"""

from __future__ import annotations

from itertools import product
from typing import Iterable, Sequence


class PrimeField:
    def __init__(self, p: int):
        self.p = p
        self.elements = tuple(range(p))
        self.nonzero = tuple(range(1, p))
        self.zero = 0
        self.one = 1

    def add(self, a: int, b: int) -> int:
        return (a + b) % self.p

    def mul(self, a: int, b: int) -> int:
        return (a * b) % self.p

    def neg(self, a: int) -> int:
        return (-a) % self.p


class GF4:
    """GF(4) = F_2[x]/(x^2+x+1), encoded by the bits a0 + a1*x."""

    elements = tuple(range(4))
    nonzero = (1, 2, 3)
    zero = 0
    one = 1
    p = 2

    @staticmethod
    def _bits(a: int) -> tuple[int, int]:
        return a & 1, (a >> 1) & 1

    def add(self, a: int, b: int) -> int:
        return a ^ b

    def mul(self, a: int, b: int) -> int:
        a0, a1 = self._bits(a)
        b0, b1 = self._bits(b)
        c0 = (a0 * b0 + a1 * b1) & 1
        c1 = (a0 * b1 + a1 * b0 + a1 * b1) & 1
        return c0 | (c1 << 1)

    def neg(self, a: int) -> int:
        return a


def unit_vectors(field, d: int) -> list[tuple[int, ...]]:
    out: list[tuple[int, ...]] = []
    for j in range(d):
        for a in field.nonzero:
            v = [field.zero] * d
            v[j] = a
            out.append(tuple(v))
    return out


def vector_sum(field, vectors: Sequence[tuple[int, ...]], signs: Sequence[int]):
    d = len(vectors[0])
    out = [field.zero] * d
    for v, s in zip(vectors, signs):
        for j, entry in enumerate(v):
            out[j] = field.add(out[j], field.mul(s, entry))
    return tuple(out)


def support(v: Sequence[int]) -> int:
    return sum(x != 0 for x in v)


def sign_vectors(field, n: int) -> Iterable[tuple[int, ...]]:
    # In characteristic two both signs coincide; keeping one copy is enough.
    values = (1,) if field.p == 2 else (1, -1)
    return product(values, repeat=n)


def counterexample(field, d: int, n: int):
    vectors = unit_vectors(field, d)
    for family in product(vectors, repeat=n):
        best = d + 1
        for signs in sign_vectors(field, n):
            best = min(best, support(vector_sum(field, family, signs)))
        if best > d - 1:
            return family, best
    return None


def verify_positive(field, d: int, n: int) -> None:
    witness = counterexample(field, d, n)
    if witness is not None:
        raise AssertionError(
            f"unexpected counterexample: q={len(field.elements)}, d={d}, n={n}, "
            f"family={witness[0]}, support={witness[1]}"
        )


def main() -> None:
    F2 = PrimeField(2)
    F3 = PrimeField(3)
    F4 = GF4()
    F5 = PrimeField(5)

    # For F_2 only the original opposite-parity range is asserted.
    for d, n in ((2, 3), (2, 5), (3, 2), (3, 4)):
        verify_positive(F2, d, n)
    # The F_3 proof is stronger and works for all n != d.
    for d, n in ((2, 3), (2, 5), (3, 2), (3, 4), (3, 5)):
        verify_positive(F3, d, n)
    print("ok: q=2,3 exhaustively satisfy d-1 on checked small cases")

    for field in (F4, F5):
        witness = counterexample(field, 2, 3)
        if witness is None:
            raise AssertionError(f"expected a counterexample over q={len(field.elements)}")
        family, best = witness
        print(
            f"q={len(field.elements)}: d=2, n=3 witness={family}, "
            f"minimum support={best} > d-1=1"
        )


if __name__ == "__main__":
    main()


==> anc/prototypes/random_greedy.py <==
"""Randomized fast path for parity balancing of l1-unit vectors.

The deterministic construction in the associated research note is rigorous but pays an
online basis-maintenance cost.  This module implements a much cheaper Monte
Carlo alternative:

    shuffle the vectors, choose each sign greedily to minimize the l1 norm of
    the current partial sum, and verify the final signed sum.

One pass costs O(nd) arithmetic operations and O(n+d) extra memory.  If the
pass fails, repeat with a fresh permutation.  The algorithm never accepts an
incorrect answer: the final norm is checked exactly (or with an explicit
tolerance in floating-point mode).

The empirical success rate is high, but no unconditional lower bound on the
per-pass success probability is known.  For a certified worst-case guarantee,
fall back to the deterministic algorithm after the allotted number of trials.
"""

from __future__ import annotations

from fractions import Fraction
import random
from typing import Sequence

Vector = list
Matrix = list


def l1(v: Sequence) -> object:
    return sum((abs(x) for x in v), 0)


def to_fractions(vectors: Sequence[Sequence[int | Fraction]]) -> list[list[Fraction]]:
    return [[Fraction(x) for x in v] for v in vectors]


def greedy_signing(
    vectors: Sequence[Sequence[object]],
    order: Sequence[int],
) -> tuple[list[object], list[int]]:
    """Returns the greedy signed sum and signs in the given processing order."""
    d = len(vectors[0])
    total = [0 for _ in range(d)]
    signs = [1] * len(vectors)
    for index in order:
        v = vectors[index]
        plus = [total[j] + v[j] for j in range(d)]
        minus = [total[j] - v[j] for j in range(d)]
        if l1(plus) <= l1(minus):
            total = plus
            signs[index] = 1
        else:
            total = minus
            signs[index] = -1
    return total, signs


def random_greedy(
    vectors: Sequence[Sequence[int | Fraction]],
    trials: int = 12,
    seed: int | None = None,
    exact: bool = True,
    tol: float = 1e-12,
) -> tuple[list[int], object, int] | None:
    """Runs random-order greedy signing and returns (signs, norm, trials_used).

    Returns None if none of the trials reaches the target d-1.  With
    exact=True the reported norm is exact; with exact=False the inputs are
    converted to float and the comparison uses tol.
    """
    if not vectors:
        raise ValueError("empty input")
    d = len(vectors[0])
    n = len(vectors)
    data = to_fractions(vectors) if exact else [[float(x) for x in v] for v in vectors]
    rng = random.Random(seed)
    target = d - 1

    for trial in range(1, trials + 1):
        order = list(range(n))
        rng.shuffle(order)
        total, signs = greedy_signing(data, order)
        value = l1(total)
        if exact:
            ok = value <= target
        else:
            ok = value <= target + tol
        if ok:
            return signs, value, trial
    return None


def _unit(d: int, rng: random.Random, kind: str) -> list[Fraction]:
    if kind == "axis":
        v = [Fraction(0)] * d
        v[rng.randrange(d)] = Fraction(rng.choice([-1, 1]))
        return v
    while True:
        v = [Fraction(rng.randint(-9, 9)) for _ in range(d)]
        if kind == "sparse":
            support = set(rng.sample(range(d), rng.randint(1, min(3, d))))
            v = [x if j in support else 0 for j, x in enumerate(v)]
        norm = sum(abs(x) for x in v)
        if norm:
            return [x / norm for x in v]


def _self_test() -> None:
    hard = [
        [-0.9887684439005567, -0.008809610397504494, -0.0024219457019387606],
        [-0.3109482368594556, 0.019483359632876902, 0.6695684035076676],
        [0.015206739126599327, 0.08379168670447044, -0.9010015741689303],
        [-0.36578245145831945, -0.44358577514029796, -0.19063177340138268],
        [-0.024023339326980045, -0.9212718852683462, -0.054704775404673736],
        [-0.014007152515174199, -0.08433480199945356, 0.9016580454853723],
    ]
    hard = to_fractions(hard)
    one_pass = sum(
        random_greedy(hard, trials=1, seed=s, exact=True) is not None
        for s in range(2000)
    ) / 2000
    sixteen = sum(
        random_greedy(hard, trials=16, seed=s, exact=True) is not None
        for s in range(500)
    ) / 500
    print(f"hard d=3,n=6: one-pass {one_pass:.3f}, 16 trials {sixteen:.3f}")
    assert sixteen >= 0.98

    rng = random.Random(20261118)
    checked = 0
    for d in (3, 5, 8, 12, 20):
        for n in (d + 1, d + 3):
            if (n - d) % 2 == 0:
                continue
            for kind in ("dense", "sparse", "axis"):
                for _ in range(20):
                    vectors = [_unit(d, rng, kind) for _ in range(n)]
                    result = random_greedy(vectors, trials=16, seed=rng.randrange(10**9))
                    assert result is not None
                    signs, value, _ = result
                    signed = [
                        sum((signs[i] * vectors[i][j] for i in range(n)), Fraction(0))
                        for j in range(d)
                    ]
                    assert l1(signed) == value <= d - 1
                    checked += 1
    print(f"ok: exact verification on {checked} randomized instances")


if __name__ == "__main__":
    _self_test()

